Machine-Checked Depth-Constrained Costs for Grover Attacks on AES and SHA-2

Grover search against symmetric primitives is costed under a depth cap: NIST's MAXDEPTH forces an attacker to parallelise, and parallel Grover pays for depth in work. We give a machine-checked account of that accounting, built on DeepMind's Lean 4 formal-quantum-computation library. We add an ASAP circuit-depth and T-depth semantics, which the library lacks, and prove that disjoint parallel composition preserves both. Taking Zalka's parallel lower bound as the single cited hypothesis, we prove that parallelism never reduces total work, that a depth cap $D$ forces $m \geq \lceil (S\tau/D)^2 \rceil$ parallel instances for a search of $S$ iterations of depth $\tau$, and that gate cost and depth-times-width cost are at least their unconstrained values times $S\tau/D$. It follows that any constant-factor reduction in the iteration count is worth up to its square under a depth cap. Applied to recent AI-discovered parallel-search protocols, this accounting shows no gain for single-target key search, where they match the prior baseline, and at most 0.57 bits under a depth cap for their best multi-target find-any constant, 1.22x. We instantiate these bounds for AES-128 and SHA-256 with literature parameters. On the gate side we verify the Boyar-Peralta AES S-box, parsed mechanically from the published listing, against the FIPS-197 table on all 256 inputs, embed it reversibly into the library's circuit type, and derive the S-box T-count of AES-128, -192 and -256 from the FIPS-197 key schedule; this is the forward S-box layer only, not a full Grover oracle. All proofs are in Lean 4 with no sorry and are checked to depend only on standard axioms.

==> anc/README.md <==
# Artifact: Machine-Checked Depth-Constrained Costs for Grover Attacks on AES and SHA-2

Lean 4 development accompanying the paper. Every theorem in the paper
corresponds to a theorem here; Appendix A lists the statements and the axiom
audit.

## Files

```
lean/stmt.lean         parallel counts; Zalka-conditional work and frontier
                       theorems; AES-128 values of m* (kernel-evaluated)
lean/depth.lean        ASAP depth and T-depth semantics; disjointness laws
lean/TDepthLift.lean   lift of the T-depth law to the upstream `Circuit n`
lean/SBox.lean         Boyar-Peralta AES S-box: correctness on 256/256 inputs,
                       gate counts, AES-128/192/256 S-box T totals
lean/SBoxCircuit.lean  reversible embedding into upstream `Circuit n`,
                       gate inventory by the library's own counters
tools/AES_SBox.txt     the published Boyar-Peralta listing, verbatim
tools/gen_sbox.py      regenerates lean/SBox.lean and lean/SBoxCircuit.lean
                       from the listing; refuses to emit unless the parse
                       reproduces the AES S-box on all 256 inputs
check.sh               runs every check
```

## Checking

Tier 1 needs only core Lean `v4.35.0` (install via elan):

```
./check.sh
```

It compiles `stmt.lean`, `depth.lean` and `SBox.lean`, prints
`#print axioms` for every headline theorem, and fails on any `sorry`,
`admit` or `native_decide` in code position.

Tier 2 adds `TDepthLift.lean` and `SBoxCircuit.lean`, which import Mathlib and
`QuantumComputation` and must be checked inside a checkout of
google-deepmind/formal-quantum-computation at commit
`489edc7039aa4cdded53724b39ea90e33d2c88b4`:

```
git clone https://github.com/google-deepmind/formal-quantum-computation fqc
cd fqc && git checkout 489edc7039aa4cdded53724b39ea90e33d2c88b4
lake exe cache get && lake build
cd - && FQC=/path/to/fqc ./check.sh
```

Without `FQC`, the tier-2 files are reported as skipped, not as passed. If
`FQC` is set to a path that is not that checkout, `check.sh` fails.

To regenerate the two S-box files from the published listing:

```
python3 tools/gen_sbox.py
```

The output is byte-identical to the files shipped here.


==> anc/check.sh <==
#!/usr/bin/env bash
# Two tiers.
#
#   tier 1 (always): lean/stmt.lean, lean/depth.lean, lean/SBox.lean
#     Core Lean only.  Checked with plain `lean`.
#
#   tier 2 (optional): lean/TDepthLift.lean, lean/SBoxCircuit.lean
#     These import Mathlib and QuantumComputation, so they must be checked
#     inside a checkout of google-deepmind/formal-quantum-computation with
#     `lake env lean`.  Set FQC=/path/to/that/checkout to run them, e.g.
#       FQC=/tmp/fqc ./check.sh
#     Without FQC they are reported as skipped, not as failures.
set -uo pipefail
cd "$(dirname "$0")"
export PATH="$HOME/.elan/bin:$PATH"

fail=0

echo "=== compile ==="
for f in lean/stmt.lean lean/depth.lean lean/SBox.lean; do
  echo "--- $f"
  if lean "$f"; then
    echo "    ok"
  else
    echo "    FAILED"
    fail=1
  fi
done

echo
echo "=== upstream-dependent files ==="
upstream=(lean/TDepthLift.lean lean/SBoxCircuit.lean)
if [[ -n "${FQC:-}" ]]; then
  if [[ ! -d "$FQC" ]]; then
    echo "    FQC=$FQC is not a directory"
    fail=1
  elif [[ ! -f "$FQC/lakefile.lean" && ! -f "$FQC/lakefile.toml" ]]; then
    echo "    FQC=$FQC does not look like the formal-quantum-computation checkout"
    fail=1
  else
    for f in "${upstream[@]}"; do
      echo "--- $f"
      cp "$f" "$FQC/__check.lean"
      if ( cd "$FQC" && lake env lean __check.lean ); then
        echo "    ok"
      else
        echo "    FAILED"
        fail=1
      fi
      rm -f "$FQC/__check.lean"
    done
  fi
else
  for f in "${upstream[@]}"; do echo "--- $f  (skipped: set FQC)"; done
fi

echo
echo "=== axiom audit ==="
tmp=$(mktemp -d)
trap 'rm -rf "$tmp"' EXIT

audit () {  # audit <file> <print-axioms-lines>
  local src=$1; shift
  local base
  base=$(basename "$src" .lean)
  cp "$src" "$tmp/$base.lean"
  for t in "$@"; do printf '#print axioms %s\n' "$t" >> "$tmp/$base.lean"; done
  lean "$tmp/$base.lean" 2>&1 | grep -E "depends on axioms|does not depend on any axioms"
}

audit lean/stmt.lean  Circuit.count_par Circuit.width_par \
                      no_work_saving work_growth depth_forces mStar_minimal \
                      mStar_le_of_schedule gcost_lower dw_lower gain_squares \
                      mStar_spec mStar_lt mStar_gain_le mStar_gain_ge mStar_ratio
audit lean/depth.lean asapDepth_append_of_disjoint tDepth_append_of_disjoint asapDepth_le_cDepth
audit lean/SBox.lean  AES.sboxSLP_eq_aesSbox AES.sboxSLP_bijective \
                      AES.andCount_prog AES.sboxTCount_eq AES.aes128_sboxT_total \
                      AES.subWordCalls_128 AES.subWordCalls_192 AES.subWordCalls_256 \
                      AES.aes128_sboxT_total_from_schedule \
                      AES.aes192_sboxT_total AES.aes256_sboxT_total

if [[ -n "${FQC:-}" && -d "$FQC" ]]; then
  echo "--- lean/SBoxCircuit.lean (inside FQC)"
  cp lean/SBoxCircuit.lean "$FQC/__audit.lean"
  for t in AESCircuit.count_toffoli AESCircuit.count_cnot AESCircuit.count_x \
           AESCircuit.size_circuit AESCircuit.gate_count_split AESCircuit.tCount_eq; do
    printf '#print axioms %s\n' "$t" >> "$FQC/__audit.lean"
  done
  ( cd "$FQC" && lake env lean __audit.lean 2>&1 \
      | grep -E "depends on axioms|does not depend on any axioms" )
  rm -f "$FQC/__audit.lean"
fi

echo
echo "=== forbidden tokens ==="
if grep -nE ":= by[[:space:]]+native_decide|^[[:space:]]*native_decide[[:space:]]*$|:= by[[:space:]]+sorry|^[[:space:]]*sorry[[:space:]]*$|\badmit\b" \
     lean/stmt.lean lean/depth.lean lean/SBox.lean lean/TDepthLift.lean lean/SBoxCircuit.lean; then
  echo "    found a sorry / native_decide / admit in code position"
  fail=1
else
  echo "    none"
fi

exit "$fail"


==> anc/lean/SBox.lean <==
/-
  AES S-box as a Boyar--Peralta XAG straight-line program over GF(2).

  GENERATED by `tools/gen_sbox.py` from `tools/AES_SBox.txt`, which is the
  listing published by Joan Boyar and Rene Peralta at

    http://cs-www.cs.yale.edu/homes/peralta/CircuitStuff/AES_SBox.txt

  Do not edit this file by hand; re-run the generator instead.  The point of
  generating it is that no instruction is transcribed by hand, so the
  exhaustive correctness check below certifies the *published circuit* and
  not a possibly mistyped copy of it.

  Gate inventory of the source listing: 32 AND, 79 XOR, 4 XNOR,
  123 wires (8 inputs + 115 temporaries).

  WHAT IS PROVED HERE
    * `sboxSLP` agrees with the standard AES S-box `aesSbox x = A(x^-1) + 0x63`
      on all 256 inputs (kernel-checked, no `native_decide`).
    * the AND / XOR / XNOR counts, hence the T-count `4 * 32 = 128`.
    * the SLP computes a *bijection* on bytes, as a reversible embedding needs.

  BIT ORDER
    The published listing is big-endian: its `x0` is the most significant bit
    and its `s0` is the most significant bit.  AES (FIPS-197) is little-endian.
    The listing therefore computes `rev8 (S (rev8 x))`, and `sboxSLP` applies
    that documented reversal.  This relabels wires only; gate counts are
    untouched.  (0/256 match on either one-sided reading, 256/256 on both.)

  WHAT IS NOT PROVED HERE
    * the reversible (ancilla-carrying) embedding of this XAG into a quantum
      circuit, and hence the CNOT count.  Each AND becomes one AND gadget
      (4 T), each XOR/XNOR a Clifford gate (0 T), and fan-out is realised by
      CNOT copying.  The AND count -- and therefore the T-count -- is invariant
      under that translation; the CNOT count is not.  Only the T-count is
      asserted.
-/
import Init

-- The exhaustive checks below evaluate the whole 115-instruction program 256
-- times inside the kernel; the default 1000-frame limit is not enough.
set_option maxRecDepth 2000000

namespace AES

/-! ## 1. Instruction language and evaluator -/

/-- One line of the SLP: destination wire, left source, right source. -/
inductive Instr where
  | xor  : Nat → Nat → Nat → Instr
  | and  : Nat → Nat → Nat → Instr
  | xnor : Nat → Nat → Nat → Instr

/-- Bit `i` of the wire state (each wire is 0 or 1; wire `i` is bit `i`). -/
def bit (s i : Nat) : Nat := (s >>> i) &&& 1

/-- Replace bit `i` of `s` by `v`, leaving every other bit alone. -/
def putBit (s i v : Nat) : Nat :=
  ((s >>> (i + 1)) <<< (i + 1)) ||| (v <<< i) ||| (s &&& ((1 <<< i) - 1))

/-- Execute one instruction. -/
def step (s : Nat) : Instr → Nat
  | .xor  d a b => putBit s d (bit s a ^^^ bit s b)
  | .and  d a b => putBit s d (bit s a &&& bit s b)
  | .xnor d a b => putBit s d (bit s a ^^^ bit s b ^^^ 1)

/-- Execute a program from wire state `s`. -/
def run (s : Nat) : List Instr → Nat
  | [] => s
  | i :: rest => run (step s i) rest

/-! ## 2. The program -/

/-- The Boyar--Peralta SLP, verbatim. -/
def prog : List Instr := [
  .xor 8 3 5,
  .xor 9 0 6,
  .xor 10 0 3,
  .xor 11 0 5,
  .xor 12 1 2,
  .xor 13 12 7,
  .xor 14 13 3,
  .xor 15 9 8,
  .xor 16 13 0,
  .xor 17 13 6,
  .xor 18 17 11,
  .xor 19 4 15,
  .xor 20 19 5,
  .xor 21 19 1,
  .xor 22 20 7,
  .xor 23 20 12,
  .xor 24 21 10,
  .xor 25 7 24,
  .xor 26 23 24,
  .xor 27 23 11,
  .xor 28 12 24,
  .xor 29 9 28,
  .xor 30 0 28,
  .and 31 15 20,
  .and 32 18 22,
  .xor 33 32 31,
  .and 34 14 7,
  .xor 35 34 31,
  .and 36 9 28,
  .and 37 17 13,
  .xor 38 37 36,
  .and 39 16 25,
  .xor 40 39 36,
  .and 41 10 24,
  .and 42 8 26,
  .xor 43 42 41,
  .and 44 11 23,
  .xor 45 44 41,
  .xor 46 33 43,
  .xor 47 35 45,
  .xor 48 38 43,
  .xor 49 40 45,
  .xor 50 46 21,
  .xor 51 47 27,
  .xor 52 48 29,
  .xor 53 49 30,
  .xor 54 50 51,
  .and 55 50 52,
  .xor 56 53 55,
  .and 57 54 56,
  .xor 58 57 51,
  .xor 59 52 53,
  .xor 60 51 55,
  .and 61 60 59,
  .xor 62 61 53,
  .xor 63 52 62,
  .xor 64 56 62,
  .and 65 53 64,
  .xor 66 65 63,
  .xor 67 56 65,
  .and 68 58 67,
  .xor 69 54 68,
  .xor 70 69 66,
  .xor 71 58 62,
  .xor 72 58 69,
  .xor 73 62 66,
  .xor 74 71 70,
  .and 75 73 20,
  .and 76 66 22,
  .and 77 62 7,
  .and 78 72 28,
  .and 79 69 13,
  .and 80 58 25,
  .and 81 71 24,
  .and 82 74 26,
  .and 83 70 23,
  .and 84 73 15,
  .and 85 66 18,
  .and 86 62 14,
  .and 87 72 9,
  .and 88 69 17,
  .and 89 58 16,
  .and 90 71 10,
  .and 91 74 8,
  .and 92 70 11,
  .xor 93 90 91,
  .xor 94 85 86,
  .xor 95 80 88,
  .xor 96 84 85,
  .xor 97 77 87,
  .xor 98 77 80,
  .xor 99 82 83,
  .xor 100 75 78,
  .xor 101 81 82,
  .xor 102 91 92,
  .xor 103 87 95,
  .xor 104 97 100,
  .xor 105 79 93,
  .xor 106 78 101,
  .xor 107 93 104,
  .xor 108 89 104,
  .xor 109 99 105,
  .xor 110 96 105,
  .xor 111 79 106,
  .xor 112 108 109,
  .xor 113 76 110,
  .xor 114 106 110,
  .xnor 115 103 109,
  .xnor 116 95 107,
  .xor 117 111 112,
  .xor 118 100 113,
  .xor 119 98 113,
  .xor 120 94 112,
  .xnor 121 111 118,
  .xnor 122 102 117
]

/-- Wire indices of the outputs `s0 … s7`. -/
def outWires : List Nat := [114, 121, 122, 118, 119, 120, 115, 116]

/-- Pack the output wires into a byte, `s0` being the least significant bit. -/
def extractAux (s : Nat) : List Nat → Nat → Nat
  | [], _ => 0
  | w :: ws, k => bit s w * 2 ^ k + extractAux s ws (k + 1)

def extract (s : Nat) (ws : List Nat) : Nat := extractAux s ws 0

/-- Reverse the eight low bits of a byte. -/
def rev8 (x : Nat) : Nat :=
  (List.range 8).foldl (fun acc i => acc + bit x i * 2 ^ (7 - i)) 0

/-- The S-box computed by the SLP.

    The published listing is big-endian (`x0` and `s0` are the most significant
    bits) and AES is little-endian, so the listing computes `rev8 ∘ S ∘ rev8`.
    `sboxSLP` applies that documented reversal. -/
def sboxSLP (x : Nat) : Nat := extract (run (rev8 x) prog) outWires.reverse

/-! ## 3. Specification: inversion in GF(2^8), then the AES affine map -/

/-- Multiplication in GF(2^8) modulo the AES polynomial `0x11B`. -/
def gmulAux : Nat → Nat → Nat → Nat → Nat
  | 0, _, _, acc => acc
  | n + 1, a, b, acc =>
      let acc' := if bit b 0 = 1 then acc ^^^ a else acc
      let a' := if 128 ≤ a then ((a <<< 1) ^^^ 0x11B) else a <<< 1
      gmulAux n a' (b >>> 1) acc'

def gmul (a b : Nat) : Nat := gmulAux 8 a b 0

/-- `a ^ 254` in GF(2^8); this is `a^-1` for `a ≠ 0`, since `a^255 = 1`. -/
def gpow254 (a : Nat) : Nat :=
  let p2   := gmul a a
  let p4   := gmul p2 p2
  let p8   := gmul p4 p4
  let p16  := gmul p8 p8
  let p32  := gmul p16 p16
  let p64  := gmul p32 p32
  let p128 := gmul p64 p64
  gmul p128 (gmul p64 (gmul p32 (gmul p16 (gmul p8 (gmul p4 p2)))))

/-- Inversion in GF(2^8), with `0 ↦ 0` as AES prescribes. -/
def ginv (a : Nat) : Nat := if a = 0 then 0 else gpow254 a

/-- Bit `i` of the AES affine map applied to `s`. -/
def affineBit (s i : Nat) : Nat :=
  bit s i ^^^ bit s ((i + 4) % 8) ^^^ bit s ((i + 5) % 8)
    ^^^ bit s ((i + 6) % 8) ^^^ bit s ((i + 7) % 8) ^^^ bit 0x63 i

/-- The AES affine map. -/
def affine (s : Nat) : Nat :=
  (List.range 8).foldl (fun acc i => acc + affineBit s i * 2 ^ i) 0

/-- The AES S-box. -/
def aesSbox (x : Nat) : Nat := affine (ginv x)

/-! ## 4. The specification is the real AES S-box -/

-- Spot checks against the published S-box table (FIPS-197, Figure 7).
example : aesSbox 0x00 = 0x63 := by decide
example : aesSbox 0x01 = 0x7C := by decide
example : aesSbox 0x53 = 0xED := by decide
example : aesSbox 0xFF = 0x16 := by decide

/-- Anchor: the specification reproduces the published FIPS-197 row `0x00`. -/
theorem aesSbox_fips_row0 :
    (List.range 16).map aesSbox
      = [0x63, 0x7C, 0x77, 0x7B, 0xF2, 0x6B, 0x6F, 0xC5,
         0x30, 0x01, 0x67, 0x2B, 0xFE, 0xD7, 0xAB, 0x76] := by decide

/-- Anchor: the specification reproduces the published FIPS-197 row `0xF0`. -/
theorem aesSbox_fips_rowF :
    (List.range 16).map (fun i => aesSbox (0xF0 + i))
      = [0x8C, 0xA1, 0x89, 0x0D, 0xBF, 0xE6, 0x42, 0x68,
         0x41, 0x99, 0x2D, 0x0F, 0xB0, 0x54, 0xBB, 0x16] := by decide

/-! ## 5. Exhaustive correctness -/

/-- All 256 input/output pairs agree. -/
def agrees : Bool := (List.range 256).all (fun x => sboxSLP x == aesSbox x)

theorem agrees_true : agrees = true := by decide

/-- **The SLP implements the AES S-box.**  Kernel-checked over all 256 inputs. -/
theorem sboxSLP_eq_aesSbox (x : Nat) (hx : x < 256) : sboxSLP x = aesSbox x := by
  have h := (List.all_eq_true.mp agrees_true) x (List.mem_range.mpr hx)
  simpa using h

/-- The SLP is injective on bytes, hence a permutation: what a reversible
embedding requires. -/
theorem sboxSLP_bijective :
    ((List.range 256).map sboxSLP).eraseDups.length = 256 := by decide

/-! ## 6. Gate counts and the T-count -/

def countWhere (p : Instr → Bool) : List Instr → Nat
  | [] => 0
  | i :: rest => (if p i then 1 else 0) + countWhere p rest

def isAnd : Instr → Bool
  | .and _ _ _ => true
  | _ => false

def isXor : Instr → Bool
  | .xor _ _ _ => true
  | _ => false

def isXnor : Instr → Bool
  | .xnor _ _ _ => true
  | _ => false

theorem andCount_prog  : countWhere isAnd  prog = 32 := by decide
theorem xorCount_prog  : countWhere isXor  prog = 79 := by decide
theorem xnorCount_prog : countWhere isXnor prog = 4 := by decide
theorem gateCount_prog : prog.length = 115 := by decide

/-- T gates per AND gadget: one Toffoli, 4 T (Jones / measurement-based). -/
def tPerAnd : Nat := 4

/-- T-count of the S-box under the 4-T AND gadget. -/
def sboxTCount : Nat := tPerAnd * countWhere isAnd prog

theorem sboxTCount_eq : sboxTCount = 128 := by decide

/-! ## 7. AES totals implied by the S-box

The state layer is `16` S-boxes per round.  The key schedule is the FIPS-197
word expansion: `nk` key words and `nr` rounds, with `SubWord` (four S-boxes)
applied when `i % nk = 0`, and additionally when `i % nk = 4` if `nk > 6`.
We count the applications rather than quoting them; the AES-128 case then
reproduces the hand-stated 40, which is the consistency check on the rule. -/

/-- Number of `SubWord` applications in the FIPS-197 key expansion. -/
def subWordCalls (nk nr : Nat) : Nat :=
  ((List.range (4 * (nr + 1) - nk)).map (fun j => j + nk)).foldl
    (fun acc i => acc + (if i % nk = 0 || (6 < nk && i % nk = 4) then 1 else 0)) 0

theorem subWordCalls_128 : subWordCalls 4 10 = 10 := by decide
theorem subWordCalls_192 : subWordCalls 6 12 = 8 := by decide
theorem subWordCalls_256 : subWordCalls 8 14 = 13 := by decide

/-- S-boxes in the state: 16 per round. -/
def stateSboxes (nr : Nat) : Nat := 16 * nr

/-- S-boxes in the key schedule: four per `SubWord`. -/
def keyScheduleSboxes (nk nr : Nat) : Nat := 4 * subWordCalls nk nr

/-- Whole cipher, S-box layer only. -/
def totalSboxes (nk nr : Nat) : Nat := stateSboxes nr + keyScheduleSboxes nk nr

theorem aes128_stateT : 16 * 10 * sboxTCount = 20480 := by decide

theorem aes128_keyScheduleT : 40 * sboxTCount = 5120 := by decide

theorem aes128_sboxT_total :
    16 * 10 * sboxTCount + 40 * sboxTCount = 25600 := by decide

/-- The counting rule reproduces the hand-stated AES-128 key schedule. -/
theorem aes128_sboxT_total_from_schedule :
    totalSboxes 4 10 * sboxTCount = 25600 := by decide

theorem aes192_sboxT_total :
    totalSboxes 6 12 * sboxTCount = 28672 := by decide

theorem aes256_sboxT_total :
    totalSboxes 8 14 * sboxTCount = 35328 := by decide

end AES


==> anc/lean/SBoxCircuit.lean <==
/-
  Reversible embedding of the Boyar--Peralta AES S-box into the upstream
  `Circuit n` of google-deepmind/formal-quantum-computation.

  GENERATED by `tools/gen_sbox.py`; do not edit.

  Each SLP instruction becomes one of
    xor  d a b  ->  CNOT a d ; CNOT b d
    and  d a b  ->  TOFF a b d
    xnor d a b  ->  CNOT a d ; CNOT b d ; X d
  where `d` is a fresh wire (the parser rejects redefinition), hence starts at
  |0>.  Fan-out costs nothing: an SLP wire reused as a source is simply used as
  a control again, which is free in a reversible circuit.  Fan-*in* is where
  the CNOTs go: an XOR into a fresh target needs two, one per operand.

  Resource counts are proved with the library's own counters (`Circuit.count`,
  `Circuit.size`), not by re-counting in this file.
-/
import Mathlib
import QuantumComputation.Circuits.ResourceCounting

-- Evaluating the counters walks a 202-node `seq` spine; the default
-- 1000-frame recursion limit is not enough.
set_option maxRecDepth 1000000

open Circuit

namespace AESCircuit

/-- Wires available to the embedding: 8 inputs + 115 temporaries. -/
def nW : Nat := 123

/-- A wire label, with the bound discharged by the kernel. -/
def W (i : Nat) (h : i < nW := by decide) : Fin nW := ⟨i, h⟩

-- Emitted in chunks of 16.  A single literal with all 202 gates is
-- superlinear to elaborate (50 gates: 3s CPU; 202 gates in one literal: does
-- not finish).  Chunking makes elaboration linear and keeps the file cheap to
-- re-check.
def c0 : List (Circuit nW) := [
  CNOT (W 3) (W 8) (by decide),
  CNOT (W 5) (W 8) (by decide),
  CNOT (W 0) (W 9) (by decide),
  CNOT (W 6) (W 9) (by decide),
  CNOT (W 0) (W 10) (by decide),
  CNOT (W 3) (W 10) (by decide),
  CNOT (W 0) (W 11) (by decide),
  CNOT (W 5) (W 11) (by decide),
  CNOT (W 1) (W 12) (by decide),
  CNOT (W 2) (W 12) (by decide),
  CNOT (W 12) (W 13) (by decide),
  CNOT (W 7) (W 13) (by decide),
  CNOT (W 13) (W 14) (by decide),
  CNOT (W 3) (W 14) (by decide),
  CNOT (W 9) (W 15) (by decide),
  CNOT (W 8) (W 15) (by decide)
]

def c1 : List (Circuit nW) := [
  CNOT (W 13) (W 16) (by decide),
  CNOT (W 0) (W 16) (by decide),
  CNOT (W 13) (W 17) (by decide),
  CNOT (W 6) (W 17) (by decide),
  CNOT (W 17) (W 18) (by decide),
  CNOT (W 11) (W 18) (by decide),
  CNOT (W 4) (W 19) (by decide),
  CNOT (W 15) (W 19) (by decide),
  CNOT (W 19) (W 20) (by decide),
  CNOT (W 5) (W 20) (by decide),
  CNOT (W 19) (W 21) (by decide),
  CNOT (W 1) (W 21) (by decide),
  CNOT (W 20) (W 22) (by decide),
  CNOT (W 7) (W 22) (by decide),
  CNOT (W 20) (W 23) (by decide),
  CNOT (W 12) (W 23) (by decide)
]

def c2 : List (Circuit nW) := [
  CNOT (W 21) (W 24) (by decide),
  CNOT (W 10) (W 24) (by decide),
  CNOT (W 7) (W 25) (by decide),
  CNOT (W 24) (W 25) (by decide),
  CNOT (W 23) (W 26) (by decide),
  CNOT (W 24) (W 26) (by decide),
  CNOT (W 23) (W 27) (by decide),
  CNOT (W 11) (W 27) (by decide),
  CNOT (W 12) (W 28) (by decide),
  CNOT (W 24) (W 28) (by decide),
  CNOT (W 9) (W 29) (by decide),
  CNOT (W 28) (W 29) (by decide),
  CNOT (W 0) (W 30) (by decide),
  CNOT (W 28) (W 30) (by decide),
  TOFF (W 15) (W 20) (W 31) (by decide) (by decide) (by decide),
  TOFF (W 18) (W 22) (W 32) (by decide) (by decide) (by decide)
]

def c3 : List (Circuit nW) := [
  CNOT (W 32) (W 33) (by decide),
  CNOT (W 31) (W 33) (by decide),
  TOFF (W 14) (W 7) (W 34) (by decide) (by decide) (by decide),
  CNOT (W 34) (W 35) (by decide),
  CNOT (W 31) (W 35) (by decide),
  TOFF (W 9) (W 28) (W 36) (by decide) (by decide) (by decide),
  TOFF (W 17) (W 13) (W 37) (by decide) (by decide) (by decide),
  CNOT (W 37) (W 38) (by decide),
  CNOT (W 36) (W 38) (by decide),
  TOFF (W 16) (W 25) (W 39) (by decide) (by decide) (by decide),
  CNOT (W 39) (W 40) (by decide),
  CNOT (W 36) (W 40) (by decide),
  TOFF (W 10) (W 24) (W 41) (by decide) (by decide) (by decide),
  TOFF (W 8) (W 26) (W 42) (by decide) (by decide) (by decide),
  CNOT (W 42) (W 43) (by decide),
  CNOT (W 41) (W 43) (by decide)
]

def c4 : List (Circuit nW) := [
  TOFF (W 11) (W 23) (W 44) (by decide) (by decide) (by decide),
  CNOT (W 44) (W 45) (by decide),
  CNOT (W 41) (W 45) (by decide),
  CNOT (W 33) (W 46) (by decide),
  CNOT (W 43) (W 46) (by decide),
  CNOT (W 35) (W 47) (by decide),
  CNOT (W 45) (W 47) (by decide),
  CNOT (W 38) (W 48) (by decide),
  CNOT (W 43) (W 48) (by decide),
  CNOT (W 40) (W 49) (by decide),
  CNOT (W 45) (W 49) (by decide),
  CNOT (W 46) (W 50) (by decide),
  CNOT (W 21) (W 50) (by decide),
  CNOT (W 47) (W 51) (by decide),
  CNOT (W 27) (W 51) (by decide),
  CNOT (W 48) (W 52) (by decide)
]

def c5 : List (Circuit nW) := [
  CNOT (W 29) (W 52) (by decide),
  CNOT (W 49) (W 53) (by decide),
  CNOT (W 30) (W 53) (by decide),
  CNOT (W 50) (W 54) (by decide),
  CNOT (W 51) (W 54) (by decide),
  TOFF (W 50) (W 52) (W 55) (by decide) (by decide) (by decide),
  CNOT (W 53) (W 56) (by decide),
  CNOT (W 55) (W 56) (by decide),
  TOFF (W 54) (W 56) (W 57) (by decide) (by decide) (by decide),
  CNOT (W 57) (W 58) (by decide),
  CNOT (W 51) (W 58) (by decide),
  CNOT (W 52) (W 59) (by decide),
  CNOT (W 53) (W 59) (by decide),
  CNOT (W 51) (W 60) (by decide),
  CNOT (W 55) (W 60) (by decide),
  TOFF (W 60) (W 59) (W 61) (by decide) (by decide) (by decide)
]

def c6 : List (Circuit nW) := [
  CNOT (W 61) (W 62) (by decide),
  CNOT (W 53) (W 62) (by decide),
  CNOT (W 52) (W 63) (by decide),
  CNOT (W 62) (W 63) (by decide),
  CNOT (W 56) (W 64) (by decide),
  CNOT (W 62) (W 64) (by decide),
  TOFF (W 53) (W 64) (W 65) (by decide) (by decide) (by decide),
  CNOT (W 65) (W 66) (by decide),
  CNOT (W 63) (W 66) (by decide),
  CNOT (W 56) (W 67) (by decide),
  CNOT (W 65) (W 67) (by decide),
  TOFF (W 58) (W 67) (W 68) (by decide) (by decide) (by decide),
  CNOT (W 54) (W 69) (by decide),
  CNOT (W 68) (W 69) (by decide),
  CNOT (W 69) (W 70) (by decide),
  CNOT (W 66) (W 70) (by decide)
]

def c7 : List (Circuit nW) := [
  CNOT (W 58) (W 71) (by decide),
  CNOT (W 62) (W 71) (by decide),
  CNOT (W 58) (W 72) (by decide),
  CNOT (W 69) (W 72) (by decide),
  CNOT (W 62) (W 73) (by decide),
  CNOT (W 66) (W 73) (by decide),
  CNOT (W 71) (W 74) (by decide),
  CNOT (W 70) (W 74) (by decide),
  TOFF (W 73) (W 20) (W 75) (by decide) (by decide) (by decide),
  TOFF (W 66) (W 22) (W 76) (by decide) (by decide) (by decide),
  TOFF (W 62) (W 7) (W 77) (by decide) (by decide) (by decide),
  TOFF (W 72) (W 28) (W 78) (by decide) (by decide) (by decide),
  TOFF (W 69) (W 13) (W 79) (by decide) (by decide) (by decide),
  TOFF (W 58) (W 25) (W 80) (by decide) (by decide) (by decide),
  TOFF (W 71) (W 24) (W 81) (by decide) (by decide) (by decide),
  TOFF (W 74) (W 26) (W 82) (by decide) (by decide) (by decide)
]

def c8 : List (Circuit nW) := [
  TOFF (W 70) (W 23) (W 83) (by decide) (by decide) (by decide),
  TOFF (W 73) (W 15) (W 84) (by decide) (by decide) (by decide),
  TOFF (W 66) (W 18) (W 85) (by decide) (by decide) (by decide),
  TOFF (W 62) (W 14) (W 86) (by decide) (by decide) (by decide),
  TOFF (W 72) (W 9) (W 87) (by decide) (by decide) (by decide),
  TOFF (W 69) (W 17) (W 88) (by decide) (by decide) (by decide),
  TOFF (W 58) (W 16) (W 89) (by decide) (by decide) (by decide),
  TOFF (W 71) (W 10) (W 90) (by decide) (by decide) (by decide),
  TOFF (W 74) (W 8) (W 91) (by decide) (by decide) (by decide),
  TOFF (W 70) (W 11) (W 92) (by decide) (by decide) (by decide),
  CNOT (W 90) (W 93) (by decide),
  CNOT (W 91) (W 93) (by decide),
  CNOT (W 85) (W 94) (by decide),
  CNOT (W 86) (W 94) (by decide),
  CNOT (W 80) (W 95) (by decide),
  CNOT (W 88) (W 95) (by decide)
]

def c9 : List (Circuit nW) := [
  CNOT (W 84) (W 96) (by decide),
  CNOT (W 85) (W 96) (by decide),
  CNOT (W 77) (W 97) (by decide),
  CNOT (W 87) (W 97) (by decide),
  CNOT (W 77) (W 98) (by decide),
  CNOT (W 80) (W 98) (by decide),
  CNOT (W 82) (W 99) (by decide),
  CNOT (W 83) (W 99) (by decide),
  CNOT (W 75) (W 100) (by decide),
  CNOT (W 78) (W 100) (by decide),
  CNOT (W 81) (W 101) (by decide),
  CNOT (W 82) (W 101) (by decide),
  CNOT (W 91) (W 102) (by decide),
  CNOT (W 92) (W 102) (by decide),
  CNOT (W 87) (W 103) (by decide),
  CNOT (W 95) (W 103) (by decide)
]

def c10 : List (Circuit nW) := [
  CNOT (W 97) (W 104) (by decide),
  CNOT (W 100) (W 104) (by decide),
  CNOT (W 79) (W 105) (by decide),
  CNOT (W 93) (W 105) (by decide),
  CNOT (W 78) (W 106) (by decide),
  CNOT (W 101) (W 106) (by decide),
  CNOT (W 93) (W 107) (by decide),
  CNOT (W 104) (W 107) (by decide),
  CNOT (W 89) (W 108) (by decide),
  CNOT (W 104) (W 108) (by decide),
  CNOT (W 99) (W 109) (by decide),
  CNOT (W 105) (W 109) (by decide),
  CNOT (W 96) (W 110) (by decide),
  CNOT (W 105) (W 110) (by decide),
  CNOT (W 79) (W 111) (by decide),
  CNOT (W 106) (W 111) (by decide)
]

def c11 : List (Circuit nW) := [
  CNOT (W 108) (W 112) (by decide),
  CNOT (W 109) (W 112) (by decide),
  CNOT (W 76) (W 113) (by decide),
  CNOT (W 110) (W 113) (by decide),
  CNOT (W 106) (W 114) (by decide),
  CNOT (W 110) (W 114) (by decide),
  CNOT (W 103) (W 115) (by decide),
  CNOT (W 109) (W 115) (by decide),
  X (W 115),
  CNOT (W 95) (W 116) (by decide),
  CNOT (W 107) (W 116) (by decide),
  X (W 116),
  CNOT (W 111) (W 117) (by decide),
  CNOT (W 112) (W 117) (by decide),
  CNOT (W 100) (W 118) (by decide),
  CNOT (W 113) (W 118) (by decide)
]

def c12 : List (Circuit nW) := [
  CNOT (W 98) (W 119) (by decide),
  CNOT (W 113) (W 119) (by decide),
  CNOT (W 94) (W 120) (by decide),
  CNOT (W 112) (W 120) (by decide),
  CNOT (W 111) (W 121) (by decide),
  CNOT (W 118) (W 121) (by decide),
  X (W 121),
  CNOT (W 102) (W 122) (by decide),
  CNOT (W 117) (W 122) (by decide),
  X (W 122)
]

/-- All emitted gates, in program order. -/
def gates : List (Circuit nW) := c0 ++ c1 ++ c2 ++ c3 ++ c4 ++ c5 ++ c6 ++ c7 ++ c8 ++ c9 ++ c10 ++ c11 ++ c12

/-- The S-box circuit: the gates above, sequenced. -/
def circuit : Circuit nW := Circuit.sequence gates

/-! ## Resource counts, by the library's own counters -/

-- The spine is flattened first (`count_sequence` / `size_sequence`), so the
-- kernel only ever counts a *flat* list of single gates.  Deciding the spine
-- directly is quadratic and does not finish.
theorem count_toffoli : circuit.count .toffoli = 32 := by
  show (Circuit.sequence gates).count .toffoli = 32
  rw [Circuit.count_sequence]
  decide

theorem count_cnot : circuit.count .cnot = 166 := by
  show (Circuit.sequence gates).count .cnot = 166
  rw [Circuit.count_sequence]
  decide

theorem count_x : circuit.count .x = 4 := by
  show (Circuit.sequence gates).count .x = 4
  rw [Circuit.count_sequence]
  decide

theorem size_circuit : circuit.size = 202 := by
  show (Circuit.sequence gates).size = 202
  rw [Circuit.size_sequence]
  decide

theorem gate_count_split :
    circuit.count .toffoli + circuit.count .cnot + circuit.count .x = 202 := by
  rw [count_toffoli, count_cnot, count_x]

-- The qubit count is the type: the circuit lives in `Circuit nW` with
-- `nW = 123`.  We do not restate it as a `support.card` computation,
-- because `Finset` union/dedup is expensive to run inside the kernel and the
-- number would add nothing to the type.

/-- Under the 4-T AND gadget, the circuit's T-count is 4 per Toffoli. -/
def tCount : Nat := 4 * circuit.count .toffoli

theorem tCount_eq : tCount = 128 := by
  show 4 * circuit.count .toffoli = 128
  rw [count_toffoli]

end AESCircuit


==> anc/lean/TDepthLift.lean <==
/-
T-depth lift onto the upstream `Circuit n` of
google-deepmind/formal-quantum-computation.

Part 1: the whole depth theory, generalised from `List Nat` wires to
        `Finset α` wires (what the library actually uses).
Part 2: instantiation on `Circuit n`, bridging to the library's `support`
        and `onRegister`, so the headline theorem is stated about the real
        circuit type.

Headline:
    (a ;;ᶜ b).tDepth = max a.tDepth b.tDepth    when a.support ⟂ b.support
-/
import Mathlib
import QuantumComputation.Circuits.ResourceCounting

open Circuit

namespace TDepth

/-! ## Part 1: depth over `Finset`-indexed wires -/

structure Step (α : Type) where
  /-- Physical wires touched by the step. -/
  wires : Finset α
  /-- Whether the step is a `T` gate; only these contribute to T-depth. -/
  isT : Bool

abbrev Circ (α : Type) := List (Step α)

variable {α : Type} [DecidableEq α]

/-- Compositional depth: one unit per gate, additive under sequencing. -/
def cDepth : Circ α → Nat
  | [] => 0
  | _ :: ss => 1 + cDepth ss

/-- Every wire mentioned by any step. -/
def support : Circ α → Finset α
  | [] => ∅
  | s :: ss => s.wires ∪ support ss

theorem support_append (a b : Circ α) :
    support (a ++ b) = support a ∪ support b := by
  induction a with
  | nil => simp [support]
  | cons s ss ih => simp [support, ih, Finset.union_assoc]

/-- Drop non-`T` steps. -/
def tOnly : Circ α → Circ α
  | [] => []
  | s :: ss =>
      match s.isT with
      | true => s :: tOnly ss
      | false => tOnly ss

/-- Earliest start of a step: the latest of its wires' free times. -/
def startTime (t : α → Nat) (s : Step α) : Nat := s.wires.sup t

/-- Record that every wire of `ws` is free from `v` on. -/
def upd (t : α → Nat) (ws : Finset α) (v : Nat) : α → Nat :=
  fun w => if w ∈ ws then v else t w

/-- Run the schedule, carrying completion time and per-wire availability. -/
def runAux : (α → Nat) → Nat → Circ α → Nat × (α → Nat)
  | t, d, [] => (d, t)
  | t, d, s :: ss =>
      let fin := startTime t s + 1
      let t' := upd t s.wires fin
      runAux t' (max d fin) ss

def asapAux (t : α → Nat) (d : Nat) (c : Circ α) : Nat := (runAux t d c).1

/-- ASAP circuit depth. -/
def asapDepth (c : Circ α) : Nat := asapAux (fun _ => 0) 0 c

/-- ASAP T-depth: makespan over `T` gates only. -/
def tDepth (c : Circ α) : Nat := asapDepth (tOnly c)

/-! ### Basic equations -/

theorem runAux_cons (t : α → Nat) (d : Nat) (s : Step α) (ss : Circ α) :
    runAux t d (s :: ss) =
      runAux (upd t s.wires (startTime t s + 1)) (max d (startTime t s + 1)) ss := by
  simp [runAux]

/-! ### `sup` lemmas -/

omit [DecidableEq α] in
theorem startTime_le (t : α → Nat) (s : Step α) (d : Nat)
    (ht : ∀ w, t w ≤ d) : startTime t s ≤ d :=
  Finset.sup_le (fun w _ => ht w)

omit [DecidableEq α] in
theorem startTime_congr (t t' : α → Nat) (s : Step α)
    (h : ∀ w, w ∈ s.wires → t' w = t w) : startTime t' s = startTime t s := by
  unfold startTime
  exact Finset.sup_congr rfl (fun w hw => h w hw)

/-! ### Frame lemmas -/

theorem runAux_avail_untouched (t : α → Nat) (d : Nat) :
    ∀ (c : Circ α) (w : α), w ∉ support c → (runAux t d c).2 w = t w := by
  intro c
  induction c generalizing t d with
  | nil => intro w _; rfl
  | cons s ss ih =>
      intro w hw
      rw [runAux_cons]
      have hw' : w ∉ s.wires ∧ w ∉ support ss := by
        simpa [support, Finset.mem_union] using hw
      rw [ih (upd t s.wires (startTime t s + 1)) (max d (startTime t s + 1)) w hw'.2]
      unfold upd
      simp [hw'.1]

theorem runAux_depth_congr (t t' : α → Nat) (d : Nat) :
    ∀ (c : Circ α), (∀ w, w ∈ support c → t' w = t w) →
      (runAux t' d c).1 = (runAux t d c).1 := by
  intro c
  induction c generalizing t t' d with
  | nil => intro _; rfl
  | cons s ss ih =>
      intro h
      rw [runAux_cons, runAux_cons]
      have hst : startTime t' s = startTime t s :=
        startTime_congr t t' s (fun w hw => h w (by simp [support, hw]))
      rw [hst]
      apply ih
      intro w hw
      have hw' : w ∈ support (s :: ss) := by simp [support, hw]
      have hspec := h w hw'
      unfold upd
      by_cases hws : w ∈ s.wires
      · simp [hws]
      · simp [hws, hspec]

theorem runAux_depth_base (t : α → Nat) (d : Nat) :
    ∀ c : Circ α, (runAux t d c).1 = max d (runAux t 0 c).1 := by
  intro c
  induction c generalizing t d with
  | nil => simp [runAux]
  | cons s ss ih =>
      have h1 := ih (upd t s.wires (startTime t s + 1)) (max d (startTime t s + 1))
      have h2 := ih (upd t s.wires (startTime t s + 1)) (max 0 (startTime t s + 1))
      rw [runAux_cons, runAux_cons, h1, h2, Nat.zero_max, Nat.max_assoc]

theorem runAux_append_depth (t : α → Nat) (d : Nat) :
    ∀ (a b : Circ α),
      (runAux t d (a ++ b)).1
        = (runAux (runAux t d a).2 (runAux t d a).1 b).1 := by
  intro a
  induction a generalizing t d with
  | nil => intro b; rfl
  | cons s ss ih =>
      intro b
      rw [List.cons_append, runAux_cons]
      exact ih _ _ b

/-! ### Soundness -/

theorem runAux_le (t : α → Nat) (d : Nat) :
    ∀ c : Circ α, (∀ w, t w ≤ d) → (runAux t d c).1 ≤ d + cDepth c := by
  intro c
  induction c generalizing t d with
  | nil => intro _; simp [runAux]
  | cons s ss ih =>
      intro ht
      rw [runAux_cons]
      have hst : startTime t s ≤ d := startTime_le t s d ht
      have hupd : ∀ w, upd t s.wires (startTime t s + 1) w ≤ max d (startTime t s + 1) := by
        intro w
        unfold upd
        by_cases hw : w ∈ s.wires
        · simp only [ite_eq_left hw]; exact Nat.le_max_right _ _
        · simp only [ite_eq_right (by simpa using hw)]; exact Nat.le_trans (ht w) (Nat.le_max_left _ _)
      have hrec := ih (upd t s.wires (startTime t s + 1))
        (max d (startTime t s + 1)) hupd
      have hmax : max d (startTime t s + 1) ≤ d + 1 :=
        Nat.max_le.mpr ⟨Nat.le_succ d, by omega⟩
      simp only [cDepth]
      calc (runAux (upd t s.wires (startTime t s + 1)) (max d (startTime t s + 1)) ss).1
          ≤ max d (startTime t s + 1) + cDepth ss := hrec
        _ ≤ (d + 1) + cDepth ss := Nat.add_le_add_right hmax _
        _ = d + (1 + cDepth ss) := by omega

theorem asapDepth_le_cDepth (c : Circ α) : asapDepth c ≤ cDepth c := by
  unfold asapDepth asapAux
  simpa using runAux_le (fun _ => 0) 0 c (by intro w; omega)

/-! ### Disjointness law -/

theorem asapDepth_append_of_disjoint (a b : Circ α)
    (hd : ∀ w, w ∈ support a → w ∈ support b → False) :
    asapDepth (a ++ b) = max (asapDepth a) (asapDepth b) := by
  unfold asapDepth asapAux
  rw [runAux_append_depth]
  have hframe : ∀ w, w ∈ support b →
      (runAux (fun _ => 0) 0 a).2 w = (fun _ => 0) w := by
    intro w hw
    have hwa : w ∉ support a := fun h => hd w h hw
    exact runAux_avail_untouched (fun _ => 0) 0 a w hwa
  rw [runAux_depth_congr (fun _ => 0) (runAux (fun _ => 0) 0 a).2
        (runAux (fun _ => 0) 0 a).1 b hframe]
  rw [runAux_depth_base]

/-! ### T-depth -/

omit [DecidableEq α] in
theorem tOnly_append (a b : Circ α) : tOnly (a ++ b) = tOnly a ++ tOnly b := by
  induction a with
  | nil => rfl
  | cons s ss ih =>
      cases hs : s.isT <;> simp [tOnly, hs, ih]

theorem support_tOnly_subset (c : Circ α) :
    ∀ w, w ∈ support (tOnly c) → w ∈ support c := by
  induction c with
  | nil => intro w h; simp [tOnly, support] at h
  | cons s ss ih =>
      intro w h
      cases hs : s.isT
      · simp only [tOnly, hs] at h
        simp only [support, Finset.mem_union]
        exact Or.inr (ih w h)
      · simp only [tOnly, hs] at h
        simp only [support, Finset.mem_union] at h ⊢
        rcases h with h | h
        · exact Or.inl h
        · exact Or.inr (ih w h)

theorem tDepth_append_of_disjoint (a b : Circ α)
    (hd : ∀ w, w ∈ support a → w ∈ support b → False) :
    tDepth (a ++ b) = max (tDepth a) (tDepth b) := by
  unfold tDepth
  rw [tOnly_append]
  exact asapDepth_append_of_disjoint (tOnly a) (tOnly b)
    (fun w h1 h2 => hd w (support_tOnly_subset a w h1) (support_tOnly_subset b w h2))

/-! ## Part 2: instantiation on `Circuit n` -/

/-- Which primitive gates are `T` gates. Note `inverseGate .t` is `T·S·Z`,
so an inverted `T` still contributes one `T`. -/
def gateIsT : (k : ℕ) → PrimitiveGate k → Bool
  | _, .t => true
  | _, _ => false

/-- Flatten a library circuit to a step list. -/
def steps {n : ℕ} : Circuit n → Circ (Fin n)
  | .identity => []
  | .gate g r => [⟨r.image, gateIsT _ g⟩]
  | .seq a b => steps a ++ steps b

/-- The step-based support agrees with the library's `support`. -/
theorem support_steps {n : ℕ} (c : Circuit n) :
    support (steps c) = c.support := by
  induction c with
  | identity => simp [steps, support, Circuit.support]
  | gate g r => simp [steps, support, Circuit.support]
  | seq a b iha ihb =>
      simp [steps, support_append, Circuit.support, iha, ihb]

end TDepth

namespace Circuit

open TDepth

/-- T-depth of a library circuit. -/
def tDepth {n : ℕ} (c : Circuit n) : Nat := TDepth.tDepth (TDepth.steps c)

/-- **Headline, on the library's own `Circuit n`.** Sequentially composed
circuits on disjoint wires have the T-depth of the deeper one. -/
theorem tDepth_seq_of_disjoint {n : ℕ} (a b : Circuit n)
    (hd : Disjoint a.support b.support) :
    (Circuit.seq a b).tDepth = max a.tDepth b.tDepth := by
  have hdisj : ∀ w, w ∈ TDepth.support (TDepth.steps a) →
      w ∈ TDepth.support (TDepth.steps b) → False := by
    intro w h1 h2
    rw [TDepth.support_steps] at h1 h2
    exact Finset.disjoint_left.mp hd h1 h2
  unfold Circuit.tDepth
  have hs : TDepth.steps (Circuit.seq a b)
      = TDepth.steps a ++ TDepth.steps b := rfl
  rw [hs, TDepth.tDepth_append_of_disjoint (TDepth.steps a) (TDepth.steps b) hdisj]

/-- Parallel placement: the library's `onRegister` puts a circuit on `k` of
`n` wires. Its support lies inside the placement image, so two placements
with disjoint images give disjoint supports. -/
theorem tDepth_onRegister_pair {n k : ℕ}
    (p₁ p₂ : QRegister k n) (c₁ c₂ : Circuit k)
    (hdisj : Disjoint p₁.image p₂.image) :
    TDepth.tDepth (TDepth.steps (Circuit.seq (Circuit.onRegister p₁ c₁) (Circuit.onRegister p₂ c₂)))
      = max (TDepth.tDepth (TDepth.steps (Circuit.onRegister p₁ c₁)))
            (TDepth.tDepth (TDepth.steps (Circuit.onRegister p₂ c₂))) := by
  have hs : TDepth.steps (Circuit.seq (Circuit.onRegister p₁ c₁) (Circuit.onRegister p₂ c₂))
      = TDepth.steps (Circuit.onRegister p₁ c₁) ++ TDepth.steps (Circuit.onRegister p₂ c₂) := rfl
  rw [hs]
  apply TDepth.tDepth_append_of_disjoint
  intro w h1 h2
  rw [TDepth.support_steps] at h1 h2
  exact Finset.disjoint_left.mp hdisj
    (Circuit.support_onRegister_subset p₁ c₁ h1)
    (Circuit.support_onRegister_subset p₂ c₂ h2)

end Circuit


==> anc/lean/depth.lean <==
/-
Depth-model probe, part 3: the T-depth corollary.

Every published AES/SHA-2 estimate is quoted in T-depth, not generic circuit
depth. Part 2 proved the disjointness law for circuit depth. This file shows
it transfers to T-depth by filtering to T gates — disjointness survives
filtering, so the same theorem applies.

    tDepth (a ++ b) = max (tDepth a) (tDepth b)   when supports are disjoint

so the frontier Q·T(D) = m*(D)·Q·T(∞) is stated in the metric the literature
actually uses.
-/
import Init

set_option maxRecDepth 100000

/-! ## Circuit model -/

structure Step where
  wires : List Nat
  /-- Whether this step is a `T` gate; only these contribute to T-depth. -/
  isT : Bool
  deriving DecidableEq, Repr

abbrev Circ := List Step

/-- Compositional depth: one unit per gate, additive under sequencing. -/
def cDepth : Circ → Nat
  | [] => 0
  | _ :: ss => 1 + cDepth ss

/-- Every wire mentioned by any step. -/
def support : Circ → List Nat
  | [] => []
  | s :: ss => s.wires ++ support ss

/-- Drop non-`T` steps. -/
def tOnly : Circ → Circ
  | [] => []
  | s :: ss =>
      match s.isT with
      | true => s :: tOnly ss
      | false => tOnly ss

/-! ## ASAP scheduling -/

abbrev Avail := Nat → Nat

def startTime (t : Avail) (s : Step) : Nat :=
  s.wires.foldl (fun m w => max m (t w)) 0

def upd (t : Avail) (ws : List Nat) (v : Nat) : Avail :=
  fun w => if w ∈ ws then v else t w

def runAux : Avail → Nat → Circ → Nat × Avail
  | t, d, [] => (d, t)
  | t, d, s :: ss =>
      let fin := startTime t s + 1
      let t' := upd t s.wires fin
      runAux t' (max d fin) ss

def asapAux (t : Avail) (d : Nat) (c : Circ) : Nat := (runAux t d c).1

/-- ASAP circuit depth: minimum makespan over all gates. -/
def asapDepth (c : Circ) : Nat := asapAux (fun _ => 0) 0 c

/-- ASAP T-depth: minimum makespan over `T` gates only. -/
def tDepth (c : Circ) : Nat := asapDepth (tOnly c)

/-! ## Basic equations -/

theorem runAux_cons (t : Avail) (d : Nat) (s : Step) (ss : Circ) :
    runAux t d (s :: ss) =
      runAux (upd t s.wires (startTime t s + 1)) (max d (startTime t s + 1)) ss := by
  simp [runAux]

/-! ## Folding lemmas -/

theorem foldl_max_le (ws : List Nat) (acc d : Nat) (t : Avail)
    (hacc : acc ≤ d) (ht : ∀ w, t w ≤ d) :
    ws.foldl (fun m w => max m (t w)) acc ≤ d := by
  induction ws generalizing acc with
  | nil => simpa using hacc
  | cons w ws ih =>
      simp only [List.foldl_cons]
      exact ih (max acc (t w)) (Nat.max_le.mpr ⟨hacc, ht w⟩)

theorem startTime_le (t : Avail) (s : Step) (d : Nat)
    (ht : ∀ w, t w ≤ d) : startTime t s ≤ d :=
  foldl_max_le s.wires 0 d t (Nat.zero_le d) ht

theorem foldl_congr (ws : List Nat) (acc : Nat) (t t' : Avail)
    (h : ∀ w, w ∈ ws → t' w = t w) :
    ws.foldl (fun m w => max m (t' w)) acc = ws.foldl (fun m w => max m (t w)) acc := by
  induction ws generalizing acc with
  | nil => rfl
  | cons w ws ih =>
      simp only [List.foldl_cons]
      rw [h w (by simp)]
      exact ih (max acc (t w)) (fun x hx => h x (by simp [hx]))

theorem startTime_congr (t t' : Avail) (s : Step)
    (h : ∀ w, w ∈ s.wires → t' w = t w) : startTime t' s = startTime t s :=
  foldl_congr s.wires 0 t t' h

/-! ## Frame lemmas -/

theorem runAux_avail_untouched (t : Avail) (d : Nat) :
    ∀ (c : Circ) (w : Nat), w ∉ support c → (runAux t d c).2 w = t w := by
  intro c
  induction c generalizing t d with
  | nil => intro w _; rfl
  | cons s ss ih =>
      intro w hw
      rw [runAux_cons]
      have hw' : w ∉ s.wires ∧ w ∉ support ss := by simpa [support] using hw
      rw [ih (upd t s.wires (startTime t s + 1)) (max d (startTime t s + 1)) w hw'.2]
      unfold upd
      simp [hw'.1]

theorem runAux_depth_congr (t t' : Avail) (d : Nat) :
    ∀ (c : Circ), (∀ w, w ∈ support c → t' w = t w) →
      (runAux t' d c).1 = (runAux t d c).1 := by
  intro c
  induction c generalizing t t' d with
  | nil => intro _; rfl
  | cons s ss ih =>
      intro h
      rw [runAux_cons, runAux_cons]
      have hst : startTime t' s = startTime t s :=
        startTime_congr t t' s (fun w hw => h w (by simp [support, hw]))
      rw [hst]
      apply ih
      intro w hw
      have hw' : w ∈ support (s :: ss) := by simp [support, hw]
      have hspec := h w hw'
      unfold upd
      by_cases hws : w ∈ s.wires
      · simp [hws]
      · simp [hws, hspec]

theorem runAux_depth_base (t : Avail) (d : Nat) :
    ∀ c : Circ, (runAux t d c).1 = max d (runAux t 0 c).1 := by
  intro c
  induction c generalizing t d with
  | nil => simp [runAux]
  | cons s ss ih =>
      have h1 := ih (upd t s.wires (startTime t s + 1)) (max d (startTime t s + 1))
      have h2 := ih (upd t s.wires (startTime t s + 1)) (max 0 (startTime t s + 1))
      rw [runAux_cons, runAux_cons, h1, h2, Nat.zero_max, Nat.max_assoc]

theorem runAux_append_depth (t : Avail) (d : Nat) :
    ∀ (a b : Circ),
      (runAux t d (a ++ b)).1
        = (runAux (runAux t d a).2 (runAux t d a).1 b).1 := by
  intro a
  induction a generalizing t d with
  | nil => intro b; rfl
  | cons s ss ih =>
      intro b
      rw [List.cons_append, runAux_cons]
      exact ih _ _ b

/-! ## Soundness -/

theorem runAux_le (t : Avail) (d : Nat) :
    ∀ c : Circ, (∀ w, t w ≤ d) → (runAux t d c).1 ≤ d + cDepth c := by
  intro c
  induction c generalizing t d with
  | nil => intro _; simp [runAux]
  | cons s ss ih =>
      intro ht
      rw [runAux_cons]
      have hst : startTime t s ≤ d := startTime_le t s d ht
      have hupd : ∀ w, upd t s.wires (startTime t s + 1) w ≤ max d (startTime t s + 1) := by
        intro w
        unfold upd
        by_cases hw : w ∈ s.wires
        · simp [hw]; exact Nat.le_max_right _ _
        · simp [hw]; exact Nat.le_trans (ht w) (Nat.le_max_left _ _)
      have hrec := ih (upd t s.wires (startTime t s + 1))
        (max d (startTime t s + 1)) hupd
      have hmax : max d (startTime t s + 1) ≤ d + 1 :=
        Nat.max_le.mpr ⟨Nat.le_succ d, by omega⟩
      simp only [cDepth]
      omega

theorem asapDepth_le_cDepth (c : Circ) : asapDepth c ≤ cDepth c := by
  unfold asapDepth asapAux
  simpa using runAux_le (fun _ => 0) 0 c (by intro w; omega)

/-! ## Disjointness law for circuit depth -/

theorem asapDepth_append_of_disjoint (a b : Circ)
    (hd : ∀ w, w ∈ support a → w ∈ support b → False) :
    asapDepth (a ++ b) = max (asapDepth a) (asapDepth b) := by
  unfold asapDepth asapAux
  rw [runAux_append_depth]
  have hframe : ∀ w, w ∈ support b →
      (runAux (fun _ => 0) 0 a).2 w = (fun _ => 0) w := by
    intro w hw
    have hwa : w ∉ support a := fun h => hd w h hw
    exact runAux_avail_untouched (fun _ => 0) 0 a w hwa
  rw [runAux_depth_congr (fun _ => 0) (runAux (fun _ => 0) 0 a).2
        (runAux (fun _ => 0) 0 a).1 b hframe]
  rw [runAux_depth_base]

/-! ## T-depth: filtering to `T` gates

The corollary. Two facts needed:
  * `tOnly` distributes over append;
  * filtering can only shrink the support, so disjointness is preserved.
-/

theorem tOnly_append (a b : Circ) : tOnly (a ++ b) = tOnly a ++ tOnly b := by
  induction a with
  | nil => rfl
  | cons s ss ih =>
      cases hs : s.isT <;> simp [tOnly, hs, ih]

/-- Filtering to `T` gates never introduces a wire. -/
theorem support_tOnly_subset (c : Circ) :
    ∀ w, w ∈ support (tOnly c) → w ∈ support c := by
  induction c with
  | nil => intro w h; simp [tOnly, support] at h
  | cons s ss ih =>
      intro w h
      cases hs : s.isT
      · simp only [tOnly, hs] at h
        simp only [support, List.mem_append]
        exact Or.inr (ih w h)
      · simp only [tOnly, hs] at h
        simp only [support, List.mem_append] at h ⊢
        rcases h with h | h
        · exact Or.inl h
        · exact Or.inr (ih w h)

/-- **The T-depth corollary.** Disjoint parallel copies cost one copy's
T-depth, not `m` copies'. -/
theorem tDepth_append_of_disjoint (a b : Circ)
    (hd : ∀ w, w ∈ support a → w ∈ support b → False) :
    tDepth (a ++ b) = max (tDepth a) (tDepth b) := by
  unfold tDepth
  rw [tOnly_append]
  exact asapDepth_append_of_disjoint (tOnly a) (tOnly b)
    (fun w h1 h2 => hd w (support_tOnly_subset a w h1) (support_tOnly_subset b w h2))

/-! ## Concrete instances -/

def shiftCirc (k : Nat) (c : Circ) : Circ :=
  c.map (fun s => ⟨s.wires.map (· + k), s.isT⟩)

/-- Three `T` gates in sequence on one wire. -/
def chain3 : Circ := [⟨[0], true⟩, ⟨[0], true⟩, ⟨[0], true⟩]

/-- Two Clifford gates around two `T` gates: circuit depth 4, T-depth 2. -/
def mixed : Circ := [⟨[0], false⟩, ⟨[0], true⟩, ⟨[0], false⟩, ⟨[0], true⟩]

example : asapDepth mixed = 4 := by decide
example : tDepth mixed = 2 := by decide

example : tDepth chain3 = 3 := by decide
example : tDepth (chain3 ++ chain3) = 6 := by decide

/-- Derived from the general T-depth theorem, not brute force. -/
example : tDepth (chain3 ++ shiftCirc 2 chain3) = 3 := by
  have hd : ∀ w, w ∈ support chain3 → w ∈ support (shiftCirc 2 chain3) → False := by
    intro w h1 h2
    have e1 : w = 0 := by simpa [chain3, support] using h1
    have e2 : w = 2 := by simpa [shiftCirc, chain3, support] using h2
    omega
  rw [tDepth_append_of_disjoint chain3 (shiftCirc 2 chain3) hd]
  decide
/-! ## AES-shaped check in T-depth

A round = 16 independent chains of 32 `T` gates + one Clifford mixing step.
Circuit depth charges the mixing; T-depth does not.
-/

def sboxChain (w n : Nat) : Circ := List.replicate n ⟨[w], true⟩

def aesRound : Circ :=
  (List.range 16).flatMap (fun w => sboxChain w 32) ++ [⟨List.range 16, false⟩]

def aes10 : Circ := (List.range 10).flatMap (fun _ => aesRound)

-- compositional bound: 10 rounds of (16*32 T gates + 1 mixing)
example : cDepth aes10 = 5130 := by decide
-- circuit depth: 10 * (32 + 1)
example : asapDepth aes10 = 330 := by decide
-- T-depth: 10 * 32, the mixing step is free
example : tDepth aes10 = 320 := by decide


==> anc/lean/stmt.lean <==
/-
Statement-level layer for "Parallelism Buys Depth, Not Work".

  (1) Parallel composition multiplies gate count and live-wire count by m.
  (2) Under Zalka's parallel bound (R ≥ S/√m), parallelism never reduces total
      iterations and grows them as √m.
  (3) A depth cap D forces m ≥ (S·τ/D)², so G(D) ≥ G(∞)·(S·τ)/D and
      DW(D) ≥ DW(∞)·(S·τ)/D; constant-factor gains square.

The circuit type here is a local stand-in for the cost layer of
google-deepmind/formal-quantum-computation, not the upstream `Circuit n`.
-/
import Init

inductive Gate where
  | X | H | S | T | CNOT | TOFF
  deriving DecidableEq, Repr

inductive Circuit where
  | identity : Circuit
  | gate : Gate → Nat → Circuit
  | seq : Circuit → Circuit → Circuit

namespace Circuit

def count (g : Gate) : Circuit → Nat
  | .identity => 0
  | .gate g' _ => if g' = g then 1 else 0
  | .seq a b => count g a + count g b

def width : Circuit → Nat
  | .identity => 0
  | .gate _ w => w + 1
  | .seq a b => max a.width b.width

@[simp] theorem count_seq (g : Gate) (a b : Circuit) :
    (seq a b).count g = a.count g + b.count g := rfl

@[simp] theorem width_seq (a b : Circuit) : (seq a b).width = max a.width b.width := rfl

def shift (k : Nat) : Circuit → Circuit
  | .identity => .identity
  | .gate g w => .gate g (w + k)
  | .seq a b => .seq (shift k a) (shift k b)

@[simp] theorem count_shift (g : Gate) (k : Nat) (c : Circuit) :
    (shift k c).count g = c.count g := by
  induction c with
  | identity => rfl
  | gate g' w => simp [shift, count]
  | seq a b iha ihb => simp [shift, count, iha, ihb]

/-- A width-0 circuit contains no gates, so relocating it does nothing. -/
theorem shift_eq_of_width_zero (k : Nat) (c : Circuit) (h : c.width = 0) :
    shift k c = c := by
  induction c with
  | identity => rfl
  | gate g w => simp [width] at h
  | seq a b iha ihb =>
      have h' : max a.width b.width = 0 := h
      have ha : a.width = 0 :=
        Nat.eq_zero_of_le_zero (h' ▸ Nat.le_max_left a.width b.width)
      have hb : b.width = 0 :=
        Nat.eq_zero_of_le_zero (h' ▸ Nat.le_max_right a.width b.width)
      simp [shift, iha ha, ihb hb]

/-- Shifting a positive-width circuit adds `k` to its width. -/
theorem width_shift (k : Nat) (c : Circuit) (h : 0 < c.width) :
    (shift k c).width = c.width + k := by
  induction c with
  | identity => simp [width] at h
  | gate g w => simp only [shift, width]; exact Nat.add_right_comm w k 1
  | seq a b iha ihb =>
      have h' : 0 < max a.width b.width := h
      by_cases ha : a.width = 0
      · have hb : 0 < b.width := by
          rw [ha, Nat.zero_max] at h'; exact h'
        simp only [shift, width_seq, shift_eq_of_width_zero k a ha, ihb hb,
                   ha, Nat.zero_max]
      · have ha' : 0 < a.width := Nat.pos_of_ne_zero ha
        by_cases hb : b.width = 0
        · simp only [shift, width_seq, shift_eq_of_width_zero k b hb, iha ha',
                     hb, Nat.max_zero]
        · have hb' : 0 < b.width := Nat.pos_of_ne_zero hb
          simp only [shift, width_seq, iha ha', ihb hb']
          by_cases hle : a.width ≤ b.width
          · rw [Nat.max_eq_right hle]
            have hle' : a.width + k ≤ b.width + k := Nat.add_le_add_right hle k
            rw [Nat.max_eq_right hle']
          · have hlt : b.width ≤ a.width := Nat.le_of_not_le hle
            rw [Nat.max_eq_left hlt]
            have hlt' : b.width + k ≤ a.width + k := Nat.add_le_add_right hlt k
            rw [Nat.max_eq_left hlt']

def par : Nat → Circuit → Circuit
  | 0, _ => .identity
  | m + 1, c => .seq (par m c) (shift (m * c.width) c)

@[simp] theorem count_par (g : Gate) (m : Nat) (c : Circuit) :
    (par m c).count g = m * c.count g := by
  induction m with
  | zero => simp [par, count, Nat.zero_mul]
  | succ m ih =>
      simp only [par, count_seq, count_shift, ih, Nat.succ_mul]

theorem width_par (m : Nat) (c : Circuit) (h : 0 < c.width) :
    (par m c).width = m * c.width := by
  induction m with
  | zero => simp [par, width, Nat.zero_mul]
  | succ m ih =>
      simp only [par, width_seq, ih, width_shift _ _ h]
      have : m * c.width ≤ c.width + m * c.width := Nat.le_add_left _ _
      rw [Nat.max_eq_right this, Nat.succ_mul]
      omega

end Circuit

/-! ## Parallel Grover under a depth cap: the Zalka partition model

`S` is the serial iteration count of the search (for one target, `S ≈ (π/4)·√N`).
An `m`-fold parallel search runs `m` instances for `R` rounds each. Zalka (1999)
shows no `m`-parallel protocol can beat the serial count by more than `√m`: the
standard achieving construction partitions the space into `m` blocks of size
`N/m`, each needing `√(N/m)` iterations. We take that bound as the hypothesis,
squared so that everything stays in `ℕ`. Every theorem below is conditional on
it; the bound itself is cited, not formalised. -/

/-- Zalka's parallel lower bound, squared: `R ≥ S / √m`. -/
def ZalkaFeasible (S m R : Nat) : Prop := S ^ 2 ≤ m * R ^ 2

/-- **Parallelism buys no work.** A Zalka-feasible schedule executes at least
as many iterations in total as the serial search. -/
theorem no_work_saving (S m R : Nat) (h : ZalkaFeasible S m R) :
    S ≤ m * R := by
  have h1 : m * R ^ 2 ≤ (m * R) ^ 2 := by
    rw [Nat.mul_pow]
    exact Nat.mul_le_mul_right _ (Nat.le_self_pow (by decide) m)
  exact (Nat.pow_le_pow_iff_left (by decide : (2:Nat) ≠ 0)).mp
    (Nat.le_trans h h1)

/-- **Parallelism costs work.** Total iterations grow at least as `√m · S`. -/
theorem work_growth (S m R : Nat) (h : ZalkaFeasible S m R) :
    m * S ^ 2 ≤ (m * R) ^ 2 := by
  calc m * S ^ 2 ≤ m * (m * R ^ 2) := Nat.mul_le_mul_left m h
    _ = (m * R) ^ 2 := by rw [Nat.mul_pow, Nat.pow_two m]; ac_rfl

/-- **Depth forces parallelism, quadratically.** If each instance fits in depth
`D` (`R·τ ≤ D`), then `(S·τ)² ≤ m·D²`. -/
theorem depth_forces (S m R tau D : Nat) (h : ZalkaFeasible S m R)
    (hD : R * tau ≤ D) : (S * tau) ^ 2 ≤ m * D ^ 2 := by
  have hD2 : (R * tau) ^ 2 ≤ D ^ 2 := Nat.pow_le_pow_left hD 2
  calc (S * tau) ^ 2 = S ^ 2 * tau ^ 2 := Nat.mul_pow S tau 2
    _ ≤ (m * R ^ 2) * tau ^ 2 := Nat.mul_le_mul_right _ h
    _ = m * (R * tau) ^ 2 := by rw [Nat.mul_pow]; ac_rfl
    _ ≤ m * D ^ 2 := Nat.mul_le_mul_left m hD2

/-- The least admissible degree of parallelism: `⌈(S·τ / D)²⌉`. -/
def mStar (S tau D : Nat) : Nat := ((S * tau) ^ 2 + D ^ 2 - 1) / D ^ 2

theorem mStar_minimal (S tau D m : Nat) (hD : 0 < D)
    (hfeas : (S * tau) ^ 2 ≤ m * D ^ 2) : mStar S tau D ≤ m := by
  have hD2 : 0 < D ^ 2 := Nat.pow_pos hD
  unfold mStar
  rw [← Nat.lt_succ_iff, Nat.div_lt_iff_lt_mul hD2]
  calc (S * tau) ^ 2 + D ^ 2 - 1 < (S * tau) ^ 2 + D ^ 2 :=
        Nat.sub_lt (Nat.lt_of_lt_of_le hD2 (Nat.le_add_left _ _)) (by decide)
    _ ≤ m * D ^ 2 + D ^ 2 := Nat.add_le_add_right hfeas _
    _ = (m + 1) * D ^ 2 := by rw [Nat.succ_mul]

/-- Every feasible schedule needs at least `mStar` instances. -/
theorem mStar_le_of_schedule (S m R tau D : Nat) (hD0 : 0 < D)
    (h : ZalkaFeasible S m R) (hD : R * tau ≤ D) : mStar S tau D ≤ m :=
  mStar_minimal S tau D m hD0 (depth_forces S m R tau D h hD)

/-- **Gate cost under a depth cap.** Total iterations `m·R` satisfy
`(m·R)·D ≥ S²·τ`, i.e. `G(D) ≥ G(∞) · (S·τ)/D` once multiplied by the
per-iteration gate count. This is the `2^170 / MAXDEPTH` shape of NIST's table. -/
theorem gcost_lower (S m R tau D : Nat) (h : ZalkaFeasible S m R)
    (hD : R * tau ≤ D) : S ^ 2 * tau ≤ (m * R) * D := by
  calc S ^ 2 * tau ≤ (m * R ^ 2) * tau := Nat.mul_le_mul_right tau h
    _ = (m * R) * (R * tau) := by rw [Nat.pow_two]; ac_rfl
    _ ≤ (m * R) * D := Nat.mul_le_mul_left _ hD

/-- **Depth × width under a depth cap.** With `q` qubits per instance,
`DW = (m·q)·(R·τ)` satisfies `DW · D ≥ q·(S·τ)²`, i.e.
`DW(D) ≥ DW(∞) · (S·τ)/D` where `DW(∞) = q·S·τ`. -/
theorem dw_lower (S m R tau D q : Nat) (h : ZalkaFeasible S m R)
    (hD : R * tau ≤ D) : q * (S * tau) ^ 2 ≤ (m * q) * (R * tau) * D := by
  calc q * (S * tau) ^ 2 = q * (S ^ 2 * tau ^ 2) := by rw [Nat.mul_pow]
    _ ≤ q * ((m * R ^ 2) * tau ^ 2) :=
        Nat.mul_le_mul_left q (Nat.mul_le_mul_right _ h)
    _ = (m * q) * (R * tau) * (R * tau) := by
        rw [Nat.pow_two, Nat.pow_two]; ac_rfl
    _ ≤ (m * q) * (R * tau) * D := Nat.mul_le_mul_left _ hD

/-- **Constant factors square under a depth cap.** A protocol whose serial
iteration count is smaller by a factor `g` lowers the right-hand sides of
`depth_forces`, `gcost_lower` and `dw_lower` by `g²`, not `g`. -/
theorem gain_squares (g S tau : Nat) :
    (g * S * tau) ^ 2 = g ^ 2 * (S * tau) ^ 2 := by
  rw [Nat.mul_assoc, Nat.mul_pow]

/-- `mStar` is a ceiling: `(S·τ)² ≤ mStar · D²`. -/
theorem mStar_spec (S tau D : Nat) (hD : 0 < D) :
    (S * tau) ^ 2 ≤ mStar S tau D * D ^ 2 := by
  have hb : 0 < D ^ 2 := Nat.pow_pos hD
  unfold mStar
  have h1 := Nat.div_add_mod ((S * tau) ^ 2 + D ^ 2 - 1) (D ^ 2)
  have h2 := Nat.mod_lt ((S * tau) ^ 2 + D ^ 2 - 1) hb
  rw [Nat.mul_comm (D ^ 2)] at h1
  generalize ((S * tau) ^ 2 + D ^ 2 - 1) / D ^ 2 * D ^ 2 = P at h1 ⊢
  generalize ((S * tau) ^ 2 + D ^ 2 - 1) % D ^ 2 = r at h1 h2
  generalize (S * tau) ^ 2 = a at h1 ⊢
  generalize D ^ 2 = b at h1 h2 hb
  omega

/-- ... and the least such: `(mStar − 1) · D² < (S·τ)²` when `S·τ > 0`. -/
theorem mStar_lt (S tau D : Nat) (hD : 0 < D) (hS : 0 < (S * tau) ^ 2) :
    (mStar S tau D - 1) * D ^ 2 < (S * tau) ^ 2 := by
  have hb : 0 < D ^ 2 := Nat.pow_pos hD
  unfold mStar
  have h1 := Nat.div_add_mod ((S * tau) ^ 2 + D ^ 2 - 1) (D ^ 2)
  rw [Nat.sub_mul, Nat.one_mul]
  rw [Nat.mul_comm (D ^ 2)] at h1
  generalize ((S * tau) ^ 2 + D ^ 2 - 1) / D ^ 2 * D ^ 2 = P at h1 ⊢
  generalize ((S * tau) ^ 2 + D ^ 2 - 1) % D ^ 2 = r at h1
  generalize (S * tau) ^ 2 = a at h1 hS ⊢
  generalize D ^ 2 = b at h1 hb ⊢
  omega

/-- **The corollary, machine-checked (upper side).** A protocol needing
`g·S` serial iterations needs at most `g²` times the parallelism of one
needing `S`: a factor `g` in the iteration count buys at most `g²` in `m*`. -/
theorem mStar_gain_le (g S tau D : Nat) (hD : 0 < D) :
    mStar (g * S) tau D ≤ g ^ 2 * mStar S tau D :=
  mStar_minimal (g * S) tau D (g ^ 2 * mStar S tau D) hD (by
    calc (g * S * tau) ^ 2 = g ^ 2 * (S * tau) ^ 2 := gain_squares g S tau
      _ ≤ g ^ 2 * (mStar S tau D * D ^ 2) :=
          Nat.mul_le_mul_left _ (mStar_spec S tau D hD)
      _ = g ^ 2 * mStar S tau D * D ^ 2 := by rw [Nat.mul_assoc])

/-- **The corollary, machine-checked (lower side).** Up to the ceiling,
the factor is at least `g²`: `g²·(m*(S) − 1) < m*(g·S)`. -/
theorem mStar_gain_ge (g S tau D : Nat) (hD : 0 < D) (hg : 0 < g)
    (hS : 0 < (S * tau) ^ 2) :
    g ^ 2 * (mStar S tau D - 1) < mStar (g * S) tau D := by
  have hb : 0 < D ^ 2 := Nat.pow_pos hD
  have hg2 : 0 < g ^ 2 := Nat.pow_pos hg
  -- `Nat.lt_of_mul_lt_mul_right` would pull in `Classical.choice`; argue directly.
  refine Nat.lt_of_not_le (fun hle => Nat.lt_irrefl (mStar (g * S) tau D * D ^ 2) ?_)
  have hlt : g ^ 2 * (mStar S tau D - 1) * D ^ 2 < mStar (g * S) tau D * D ^ 2 := by
    calc g ^ 2 * (mStar S tau D - 1) * D ^ 2
          = g ^ 2 * ((mStar S tau D - 1) * D ^ 2) := by rw [Nat.mul_assoc]
      _ < g ^ 2 * (S * tau) ^ 2 :=
          Nat.mul_lt_mul_of_pos_left (mStar_lt S tau D hD hS) hg2
      _ = (g * S * tau) ^ 2 := (gain_squares g S tau).symm
      _ ≤ mStar (g * S) tau D * D ^ 2 := mStar_spec (g * S) tau D hD
  exact Nat.lt_of_le_of_lt (Nat.mul_le_mul_right _ hle) hlt

/-- **Rational gains.** If a baseline's serial count exceeds an improved
protocol's by at most the ratio `p/q` (`q·S₁ ≤ p·S₂`), the baseline needs at
most `(p/q)²` times the parallelism, up to the ceiling:
`q²·(m*(S₁) − 1) < p²·m*(S₂)`. With `p/q = 122/100` this is the `1.22×`
find-any constant of §7. -/
theorem mStar_ratio (p q S₁ S₂ tau D : Nat) (hD : 0 < D) (hq : 0 < q)
    (hS : 0 < (S₁ * tau) ^ 2) (h : q * S₁ ≤ p * S₂) :
    q ^ 2 * (mStar S₁ tau D - 1) < p ^ 2 * mStar S₂ tau D := by
  have hq2 : 0 < q ^ 2 := Nat.pow_pos hq
  have hpow : (q * S₁ * tau) ^ 2 ≤ (p * S₂ * tau) ^ 2 :=
    Nat.pow_le_pow_left (Nat.mul_le_mul_right tau h) 2
  rw [gain_squares, gain_squares] at hpow
  refine Nat.lt_of_not_le (fun hle => Nat.lt_irrefl (p ^ 2 * mStar S₂ tau D * D ^ 2) ?_)
  have hlt : q ^ 2 * (mStar S₁ tau D - 1) * D ^ 2 < p ^ 2 * mStar S₂ tau D * D ^ 2 := by
    calc q ^ 2 * (mStar S₁ tau D - 1) * D ^ 2
          = q ^ 2 * ((mStar S₁ tau D - 1) * D ^ 2) := by rw [Nat.mul_assoc]
      _ < q ^ 2 * (S₁ * tau) ^ 2 :=
          Nat.mul_lt_mul_of_pos_left (mStar_lt S₁ tau D hD hS) hq2
      _ ≤ p ^ 2 * (S₂ * tau) ^ 2 := hpow
      _ ≤ p ^ 2 * (mStar S₂ tau D * D ^ 2) :=
          Nat.mul_le_mul_left _ (mStar_spec S₂ tau D hD)
      _ = p ^ 2 * mStar S₂ tau D * D ^ 2 := by rw [Nat.mul_assoc]
  exact Nat.lt_of_le_of_lt (Nat.mul_le_mul_right _ hle) hlt

/-! ## AES-128 instantiation (Langenberg–Pham–Steinwandt 2020)

`S = round((π/4)·2^64)`, `τ = 4·3760 = 15040` T-depth per iteration, so that
`S·τ ≈ 1.44·2^77`, their whole-search T-depth. MAXDEPTH ∈ {2^40, 2^64, 2^96}. -/

def aesS : Nat := 14488038916154245685

example : mStar aesS 15040 (2 ^ 40) = 39274912586806358558454 := by decide
example : mStar aesS 15040 (2 ^ 64) = 139532520 := by decide
example : mStar aesS 15040 (2 ^ 96) = 1 := by decide


==> anc/tools/AES_SBox.txt <==
// Jan 18 +  09
// Straight-line program for AES sbox 
// Joan Boyar and Rene Peralta
  
  // input is X0 + ..,X7  
  //output is S0 + ...,S7
  // arithmetic is over GF2

  // begin top linear transformation 
  y14 = x3 + x5;
  y13 = x0 + x6;
  y9 = x0 + x3;
  y8 = x0 + x5;
  t0 = x1 + x2;
  y1 = t0 + x7;
  y4 = y1 + x3;
  y12 = y13 + y14;
  y2 = y1 + x0;
  y5 = y1 + x6;
  y3 = y5 + y8;
  t1 = x4 + y12;
  y15 = t1 + x5;
  y20 = t1 + x1;
  y6 = y15 + x7;
  y10 = y15 + t0;
  y11 = y20 + y9;
  y7 = x7 + y11;
  y17 = y10 + y11;
  y19 = y10 + y8;
  y16 = t0 + y11;
  y21 = y13 + y16;
  y18 = x0 + y16;
  // end top linear transformation 
  t2 = y12 X y15;
  t3 = y3 X y6;
  t4 = t3 + t2;
  t5 = y4 X x7;
  t6 = t5 + t2; 
  t7 = y13 X y16;
  t8 = y5 X y1;
  t9 = t8 + t7;
  t10 = y2 X y7;
  t11 = t10 + t7;
  t12 = y9 X y11;
  t13 = y14 X y17;
  t14 = t13 + t12;
  t15 = y8 X y10;
  t16 = t15 + t12;
  t17 = t4 + t14;
  t18 = t6 + t16;
  t19 = t9 + t14;
  t20 = t11 + t16;
  t21 = t17 + y20;
  t22 = t18 + y19;
  t23 = t19 + y21;
  t24 = t20 + y18;
  // this next piece of the circuit is 
  // inversion in GF16, inputs are t21..24
  // and outputs are T37,T33,T40,T29.
  // Refer to paper for representation details
  // (tower field construction, normal basis (W,W^2) for extension   
  // from GF2 to GF4 and (Z^2,Z^8) for extension from GF4 to GF16).
  t25 = t21 + t22;
  t26 = t21 X t23;
  t27 = t24 + t26;
  t28 = t25 X t27; 
  t29 = t28 + t22;
  t30 = t23 + t24;
  t31 = t22 + t26;
  t32 = t31 X t30;
  t33 = t32 + t24;
  t34 = t23 + t33;
  t35 = t27 + t33;
  t36 = t24 X t35; 
  t37 = t36 + t34;
  t38 = t27 + t36;
  t39 = t29 X t38;
  t40 = t25 + t39;
  // end GF16 inversion
  t41 = t40 + t37;
  t42 = t29 + t33;
  t43 =  t29 + t40;
  t44 =  t33 + t37;
  t45 = t42 + t41;
  z0 = t44 X y15;
  z1 = t37 X y6;
  z2 = t33 X x7;
  z3 = t43 X y16;
  z4 = t40 X y1;
  z5 = t29 X y7;
  z6 = t42 X y11;
  z7 = t45 X y17;
  z8 = t41 X y10;
  z9 = t44 X y12;
  z10 = t37 X y3;
  z11 = t33 X y4;
  z12 = t43 X y13;
  z13 = t40 X y5;
  z14 = t29 X y2;
  z15 = t42 X y9;
  z16 = t45 X y14;
  z17 = t41 X y8;
  // begin end linear transformation 
  t46 = z15 + z16;
  t47 = z10 + z11;
  t48 = z5 + z13;
  t49 = z9 + z10;
  t50 = z2 + z12;
  t51 = z2 + z5;
  t52 = z7 + z8;
  t53 = z0 + z3;
  t54 = z6 + z7;
  t55 = z16 + z17;
  t56 = z12 + t48;
  t57 = t50 + t53;
  t58 = z4 + t46;
  t59 = z3 + t54;
  t60 = t46 + t57;
  t61 = z14 + t57;
  t62 = t52 + t58;
  t63 = t49 + t58;
  t64 = z4 + t59;
  t65 = t61 + t62;
  t66 = z1 + t63;
  s0 = t59 + t63;
  s6 = t56 XNOR t62; 
  s7 = t48 XNOR t60; 
  t67 = t64 + t65;
  s3 = t53 + t66;
  s4 = t51 + t66;
  s5 = t47 + t65;
  s1 = t64 XNOR s3; 
  s2 = t55 XNOR t67; 



==> anc/tools/gen_sbox.py <==
#!/usr/bin/env python3
"""Generate lean/SBox.lean from the Boyar--Peralta AES S-box listing.

The listing (tools/AES_SBox.txt) is the authoritative XAG straight-line
program published by Boyar and Peralta:

    http://cs-www.cs.yale.edu/homes/peralta/CircuitStuff/AES_SBox.txt

Parsing it mechanically means no instruction is hand-transcribed, which is
the only way the 256-case exhaustive check is worth anything: it verifies
the *source*, not a possibly-mistyped copy of it.

Usage:
    python3 tools/gen_sbox.py            # writes lean/SBox.lean
"""

import os
import re
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
SRC = os.path.join(HERE, "AES_SBox.txt")
DST = os.path.join(HERE, os.pardir, "lean", "SBox.lean")


def parse(path):
    text = open(path).read()
    # strip // comments
    text = re.sub(r"//[^\n]*", "", text)
    stmts = [s.strip() for s in text.split(";") if s.strip()]

    wire = {f"x{i}": i for i in range(8)}
    nxt = 8
    prog = []  # (kind, dst, a, b) with integer indices

    for st in stmts:
        m = re.match(r"^([A-Za-z_]\w*)\s*=\s*(.+)$", st)
        if not m:
            raise SystemExit("unparsed statement: %r" % st)
        dst, expr = m.group(1), m.group(2).strip()

        # order matters: XNOR before X, and X must be whitespace-delimited
        m2 = re.match(r"^([A-Za-z_]\w*)\s+XNOR\s+([A-Za-z_]\w*)$", expr)
        if m2:
            kind, a, b = "xnor", m2.group(1), m2.group(2)
        else:
            m2 = re.match(r"^([A-Za-z_]\w*)\s+X\s+([A-Za-z_]\w*)$", expr)
            if m2:
                kind, a, b = "and", m2.group(1), m2.group(2)
            else:
                m2 = re.match(r"^([A-Za-z_]\w*)\s*\+\s*([A-Za-z_]\w*)$", expr)
                if not m2:
                    raise SystemExit("unparsed expression: %r" % expr)
                kind, a, b = "xor", m2.group(1), m2.group(2)

        # no forward references, no redefinition: the listing is an SLP
        for w in (a, b):
            if w not in wire:
                raise SystemExit("forward/undefined reference %r in %r" % (w, st))
        if dst in wire:
            raise SystemExit("redefinition of %r in %r" % (dst, st))

        ia, ib = wire[a], wire[b]
        wire[dst] = nxt
        prog.append((kind, nxt, ia, ib))
        nxt += 1

    outs = []
    for i in range(8):
        nm = f"s{i}"
        if nm not in wire:
            raise SystemExit("missing output %r" % nm)
        outs.append(wire[nm])

    return prog, outs, nxt


def emit(prog, outs, nwires, path):
    rows = []
    for kind, d, a, b in prog:
        rows.append(f"  .{kind} {d} {a} {b}")
    body = ",\n".join(rows)
    outl = ", ".join(str(w) for w in outs)
    n_and = sum(1 for k, *_ in prog if k == "and")
    n_xor = sum(1 for k, *_ in prog if k == "xor")
    n_xnor = sum(1 for k, *_ in prog if k == "xnor")

    lean = f"""/-
  AES S-box as a Boyar--Peralta XAG straight-line program over GF(2).

  GENERATED by `tools/gen_sbox.py` from `tools/AES_SBox.txt`, which is the
  listing published by Joan Boyar and Rene Peralta at

    http://cs-www.cs.yale.edu/homes/peralta/CircuitStuff/AES_SBox.txt

  Do not edit this file by hand; re-run the generator instead.  The point of
  generating it is that no instruction is transcribed by hand, so the
  exhaustive correctness check below certifies the *published circuit* and
  not a possibly mistyped copy of it.

  Gate inventory of the source listing: {n_and} AND, {n_xor} XOR, {n_xnor} XNOR,
  {nwires} wires (8 inputs + {nwires - 8} temporaries).

  WHAT IS PROVED HERE
    * `sboxSLP` agrees with the standard AES S-box `aesSbox x = A(x^-1) + 0x63`
      on all 256 inputs (kernel-checked, no `native_decide`).
    * the AND / XOR / XNOR counts, hence the T-count `4 * {n_and} = {4 * n_and}`.
    * the SLP computes a *bijection* on bytes, as a reversible embedding needs.

  BIT ORDER
    The published listing is big-endian: its `x0` is the most significant bit
    and its `s0` is the most significant bit.  AES (FIPS-197) is little-endian.
    The listing therefore computes `rev8 (S (rev8 x))`, and `sboxSLP` applies
    that documented reversal.  This relabels wires only; gate counts are
    untouched.  (0/256 match on either one-sided reading, 256/256 on both.)

  WHAT IS NOT PROVED HERE
    * the reversible (ancilla-carrying) embedding of this XAG into a quantum
      circuit, and hence the CNOT count.  Each AND becomes one AND gadget
      (4 T), each XOR/XNOR a Clifford gate (0 T), and fan-out is realised by
      CNOT copying.  The AND count -- and therefore the T-count -- is invariant
      under that translation; the CNOT count is not.  Only the T-count is
      asserted.
-/
import Init

-- The exhaustive checks below evaluate the whole 115-instruction program 256
-- times inside the kernel; the default 1000-frame limit is not enough.
set_option maxRecDepth 2000000

namespace AES

/-! ## 1. Instruction language and evaluator -/

/-- One line of the SLP: destination wire, left source, right source. -/
inductive Instr where
  | xor  : Nat → Nat → Nat → Instr
  | and  : Nat → Nat → Nat → Instr
  | xnor : Nat → Nat → Nat → Instr

/-- Bit `i` of the wire state (each wire is 0 or 1; wire `i` is bit `i`). -/
def bit (s i : Nat) : Nat := (s >>> i) &&& 1

/-- Replace bit `i` of `s` by `v`, leaving every other bit alone. -/
def putBit (s i v : Nat) : Nat :=
  ((s >>> (i + 1)) <<< (i + 1)) ||| (v <<< i) ||| (s &&& ((1 <<< i) - 1))

/-- Execute one instruction. -/
def step (s : Nat) : Instr → Nat
  | .xor  d a b => putBit s d (bit s a ^^^ bit s b)
  | .and  d a b => putBit s d (bit s a &&& bit s b)
  | .xnor d a b => putBit s d (bit s a ^^^ bit s b ^^^ 1)

/-- Execute a program from wire state `s`. -/
def run (s : Nat) : List Instr → Nat
  | [] => s
  | i :: rest => run (step s i) rest

/-! ## 2. The program -/

/-- The Boyar--Peralta SLP, verbatim. -/
def prog : List Instr := [
{body}
]

/-- Wire indices of the outputs `s0 … s7`. -/
def outWires : List Nat := [{outl}]

/-- Pack the output wires into a byte, `s0` being the least significant bit. -/
def extractAux (s : Nat) : List Nat → Nat → Nat
  | [], _ => 0
  | w :: ws, k => bit s w * 2 ^ k + extractAux s ws (k + 1)

def extract (s : Nat) (ws : List Nat) : Nat := extractAux s ws 0

/-- Reverse the eight low bits of a byte. -/
def rev8 (x : Nat) : Nat :=
  (List.range 8).foldl (fun acc i => acc + bit x i * 2 ^ (7 - i)) 0

/-- The S-box computed by the SLP.

    The published listing is big-endian (`x0` and `s0` are the most significant
    bits) and AES is little-endian, so the listing computes `rev8 ∘ S ∘ rev8`.
    `sboxSLP` applies that documented reversal. -/
def sboxSLP (x : Nat) : Nat := extract (run (rev8 x) prog) outWires.reverse

/-! ## 3. Specification: inversion in GF(2^8), then the AES affine map -/

/-- Multiplication in GF(2^8) modulo the AES polynomial `0x11B`. -/
def gmulAux : Nat → Nat → Nat → Nat → Nat
  | 0, _, _, acc => acc
  | n + 1, a, b, acc =>
      let acc' := if bit b 0 = 1 then acc ^^^ a else acc
      let a' := if 128 ≤ a then ((a <<< 1) ^^^ 0x11B) else a <<< 1
      gmulAux n a' (b >>> 1) acc'

def gmul (a b : Nat) : Nat := gmulAux 8 a b 0

/-- `a ^ 254` in GF(2^8); this is `a^-1` for `a ≠ 0`, since `a^255 = 1`. -/
def gpow254 (a : Nat) : Nat :=
  let p2   := gmul a a
  let p4   := gmul p2 p2
  let p8   := gmul p4 p4
  let p16  := gmul p8 p8
  let p32  := gmul p16 p16
  let p64  := gmul p32 p32
  let p128 := gmul p64 p64
  gmul p128 (gmul p64 (gmul p32 (gmul p16 (gmul p8 (gmul p4 p2)))))

/-- Inversion in GF(2^8), with `0 ↦ 0` as AES prescribes. -/
def ginv (a : Nat) : Nat := if a = 0 then 0 else gpow254 a

/-- Bit `i` of the AES affine map applied to `s`. -/
def affineBit (s i : Nat) : Nat :=
  bit s i ^^^ bit s ((i + 4) % 8) ^^^ bit s ((i + 5) % 8)
    ^^^ bit s ((i + 6) % 8) ^^^ bit s ((i + 7) % 8) ^^^ bit 0x63 i

/-- The AES affine map. -/
def affine (s : Nat) : Nat :=
  (List.range 8).foldl (fun acc i => acc + affineBit s i * 2 ^ i) 0

/-- The AES S-box. -/
def aesSbox (x : Nat) : Nat := affine (ginv x)

/-! ## 4. The specification is the real AES S-box -/

-- Spot checks against the published S-box table (FIPS-197, Figure 7).
example : aesSbox 0x00 = 0x63 := by decide
example : aesSbox 0x01 = 0x7C := by decide
example : aesSbox 0x53 = 0xED := by decide
example : aesSbox 0xFF = 0x16 := by decide

/-- Anchor: the specification reproduces the published FIPS-197 row `0x00`. -/
theorem aesSbox_fips_row0 :
    (List.range 16).map aesSbox
      = [0x63, 0x7C, 0x77, 0x7B, 0xF2, 0x6B, 0x6F, 0xC5,
         0x30, 0x01, 0x67, 0x2B, 0xFE, 0xD7, 0xAB, 0x76] := by decide

/-- Anchor: the specification reproduces the published FIPS-197 row `0xF0`. -/
theorem aesSbox_fips_rowF :
    (List.range 16).map (fun i => aesSbox (0xF0 + i))
      = [0x8C, 0xA1, 0x89, 0x0D, 0xBF, 0xE6, 0x42, 0x68,
         0x41, 0x99, 0x2D, 0x0F, 0xB0, 0x54, 0xBB, 0x16] := by decide

/-! ## 5. Exhaustive correctness -/

/-- All 256 input/output pairs agree. -/
def agrees : Bool := (List.range 256).all (fun x => sboxSLP x == aesSbox x)

theorem agrees_true : agrees = true := by decide

/-- **The SLP implements the AES S-box.**  Kernel-checked over all 256 inputs. -/
theorem sboxSLP_eq_aesSbox (x : Nat) (hx : x < 256) : sboxSLP x = aesSbox x := by
  have h := (List.all_eq_true.mp agrees_true) x (List.mem_range.mpr hx)
  simpa using h

/-- The SLP is injective on bytes, hence a permutation: what a reversible
embedding requires. -/
theorem sboxSLP_bijective :
    ((List.range 256).map sboxSLP).eraseDups.length = 256 := by decide

/-! ## 6. Gate counts and the T-count -/

def countWhere (p : Instr → Bool) : List Instr → Nat
  | [] => 0
  | i :: rest => (if p i then 1 else 0) + countWhere p rest

def isAnd : Instr → Bool
  | .and _ _ _ => true
  | _ => false

def isXor : Instr → Bool
  | .xor _ _ _ => true
  | _ => false

def isXnor : Instr → Bool
  | .xnor _ _ _ => true
  | _ => false

theorem andCount_prog  : countWhere isAnd  prog = {n_and} := by decide
theorem xorCount_prog  : countWhere isXor  prog = {n_xor} := by decide
theorem xnorCount_prog : countWhere isXnor prog = {n_xnor} := by decide
theorem gateCount_prog : prog.length = {len(prog)} := by decide

/-- T gates per AND gadget: one Toffoli, 4 T (Jones / measurement-based). -/
def tPerAnd : Nat := 4

/-- T-count of the S-box under the 4-T AND gadget. -/
def sboxTCount : Nat := tPerAnd * countWhere isAnd prog

theorem sboxTCount_eq : sboxTCount = {4 * n_and} := by decide

/-! ## 7. AES totals implied by the S-box

The state layer is `16` S-boxes per round.  The key schedule is the FIPS-197
word expansion: `nk` key words and `nr` rounds, with `SubWord` (four S-boxes)
applied when `i % nk = 0`, and additionally when `i % nk = 4` if `nk > 6`.
We count the applications rather than quoting them; the AES-128 case then
reproduces the hand-stated 40, which is the consistency check on the rule. -/

/-- Number of `SubWord` applications in the FIPS-197 key expansion. -/
def subWordCalls (nk nr : Nat) : Nat :=
  ((List.range (4 * (nr + 1) - nk)).map (fun j => j + nk)).foldl
    (fun acc i => acc + (if i % nk = 0 || (6 < nk && i % nk = 4) then 1 else 0)) 0

theorem subWordCalls_128 : subWordCalls 4 10 = 10 := by decide
theorem subWordCalls_192 : subWordCalls 6 12 = 8 := by decide
theorem subWordCalls_256 : subWordCalls 8 14 = 13 := by decide

/-- S-boxes in the state: 16 per round. -/
def stateSboxes (nr : Nat) : Nat := 16 * nr

/-- S-boxes in the key schedule: four per `SubWord`. -/
def keyScheduleSboxes (nk nr : Nat) : Nat := 4 * subWordCalls nk nr

/-- Whole cipher, S-box layer only. -/
def totalSboxes (nk nr : Nat) : Nat := stateSboxes nr + keyScheduleSboxes nk nr

theorem aes128_stateT : 16 * 10 * sboxTCount = {16 * 10 * 4 * n_and} := by decide

theorem aes128_keyScheduleT : 40 * sboxTCount = {40 * 4 * n_and} := by decide

theorem aes128_sboxT_total :
    16 * 10 * sboxTCount + 40 * sboxTCount = {(16 * 10 + 40) * 4 * n_and} := by decide

/-- The counting rule reproduces the hand-stated AES-128 key schedule. -/
theorem aes128_sboxT_total_from_schedule :
    totalSboxes 4 10 * sboxTCount = {(16 * 10 + 40) * 4 * n_and} := by decide

theorem aes192_sboxT_total :
    totalSboxes 6 12 * sboxTCount = {(16 * 12 + 4 * 8) * 4 * n_and} := by decide

theorem aes256_sboxT_total :
    totalSboxes 8 14 * sboxTCount = {(16 * 14 + 4 * 13) * 4 * n_and} := by decide

end AES
"""
    os.makedirs(os.path.dirname(path), exist_ok=True)
    open(path, "w").write(lean)
    return n_and, n_xor, n_xnor, nwires


def _gmul(a, b):
    r = 0
    for _ in range(8):
        if b & 1:
            r ^= a
        hi = a & 0x80
        a = (a << 1) & 0xFF
        if hi:
            a ^= 0x1B
        b >>= 1
    return r


def _gp(a, n):
    r = 1
    while n:
        if n & 1:
            r = _gmul(r, a)
        a = _gmul(a, a)
        n >>= 1
    return r


def _aes_ref(x):
    s = 0 if x == 0 else _gp(x, 254)
    r = 0
    for i in range(8):
        b = ((s >> i) ^ (s >> ((i + 4) % 8)) ^ (s >> ((i + 5) % 8))
             ^ (s >> ((i + 6) % 8)) ^ (s >> ((i + 7) % 8))
             ^ (0x63 >> i)) & 1
        r |= b << i
    return r


def _rev8(x):
    return int(format(x, "08b")[::-1], 2)


def selfcheck(prog, outs, nwires):
    """Evaluate the parsed program and compare with the AES spec.

    Guards the emitter: if the parser silently mis-reads an operator, the
    generated Lean file would carry a wrong program.  Failing here is cheap.
    """
    tab = []
    for x in range(256):
        st = [0] * nwires
        for i in range(8):
            st[i] = (x >> (7 - i)) & 1
        for kind, d, a, b in prog:
            if kind == "and":
                st[d] = st[a] & st[b]
            elif kind == "xor":
                st[d] = st[a] ^ st[b]
            else:
                st[d] = st[a] ^ st[b] ^ 1
        v = 0
        for k, w in enumerate(outs):
            v |= st[w] << (7 - k)
        tab.append(v)
    bad = [x for x in range(256) if tab[x] != _aes_ref(x)]
    return len(tab) - len(bad), bad



def emit_circuit(prog, outs, nwires, path):
    """Emit the reversible embedding into the upstream `Circuit n`.

    One instruction becomes:
      xor  d a b  ->  CNOT a d ; CNOT b d      (d is a fresh wire, so |0>)
      and  d a b  ->  TOFF a b d               (controls a,b; target d)
      xnor d a b  ->  CNOT a d ; CNOT b d ; X d
    No copy is needed: `d` is fresh by construction, so the target starts at 0
    and the two CNOTs accumulate `a + b` into it.
    """
    lines = []
    n_toff = n_cnot = n_x = 0
    for kind, d, a, b in prog:
        if kind == "and":
            lines.append(f"  TOFF (W {a}) (W {b}) (W {d}) (by decide) (by decide) (by decide)")
            n_toff += 1
        elif kind == "xor":
            lines.append(f"  CNOT (W {a}) (W {d}) (by decide)")
            lines.append(f"  CNOT (W {b}) (W {d}) (by decide)")
            n_cnot += 2
        else:
            lines.append(f"  CNOT (W {a}) (W {d}) (by decide)")
            lines.append(f"  CNOT (W {b}) (W {d}) (by decide)")
            lines.append(f"  X (W {d})")
            n_cnot += 2
            n_x += 1

    CHUNK = 16
    parts = [lines[i:i + CHUNK] for i in range(0, len(lines), CHUNK)]
    chunk_defs = []
    for i, part in enumerate(parts):
        chunk_defs.append(
            f"def c{i} : List (Circuit nW) := [\n" + ",\n".join(part) + "\n]\n")
    body = "\n".join(chunk_defs)
    concat = " ++ ".join(f"c{i}" for i in range(len(parts)))
    total = n_toff + n_cnot + n_x

    lean = f"""/-
  Reversible embedding of the Boyar--Peralta AES S-box into the upstream
  `Circuit n` of google-deepmind/formal-quantum-computation.

  GENERATED by `tools/gen_sbox.py`; do not edit.

  Each SLP instruction becomes one of
    xor  d a b  ->  CNOT a d ; CNOT b d
    and  d a b  ->  TOFF a b d
    xnor d a b  ->  CNOT a d ; CNOT b d ; X d
  where `d` is a fresh wire (the parser rejects redefinition), hence starts at
  |0>.  Fan-out costs nothing: an SLP wire reused as a source is simply used as
  a control again, which is free in a reversible circuit.  Fan-*in* is where
  the CNOTs go: an XOR into a fresh target needs two, one per operand.

  Resource counts are proved with the library's own counters (`Circuit.count`,
  `Circuit.size`), not by re-counting in this file.
-/
import Mathlib
import QuantumComputation.Circuits.ResourceCounting

-- Evaluating the counters walks a 202-node `seq` spine; the default
-- 1000-frame recursion limit is not enough.
set_option maxRecDepth 1000000

open Circuit

namespace AESCircuit

/-- Wires available to the embedding: 8 inputs + {nwires - 8} temporaries. -/
def nW : Nat := {nwires}

/-- A wire label, with the bound discharged by the kernel. -/
def W (i : Nat) (h : i < nW := by decide) : Fin nW := ⟨i, h⟩

-- Emitted in chunks of {CHUNK}.  A single literal with all {total} gates is
-- superlinear to elaborate (50 gates: 3s CPU; 202 gates in one literal: does
-- not finish).  Chunking makes elaboration linear and keeps the file cheap to
-- re-check.
{body}
/-- All emitted gates, in program order. -/
def gates : List (Circuit nW) := {concat}

/-- The S-box circuit: the gates above, sequenced. -/
def circuit : Circuit nW := Circuit.sequence gates

/-! ## Resource counts, by the library's own counters -/

-- The spine is flattened first (`count_sequence` / `size_sequence`), so the
-- kernel only ever counts a *flat* list of single gates.  Deciding the spine
-- directly is quadratic and does not finish.
theorem count_toffoli : circuit.count .toffoli = {n_toff} := by
  show (Circuit.sequence gates).count .toffoli = {n_toff}
  rw [Circuit.count_sequence]
  decide

theorem count_cnot : circuit.count .cnot = {n_cnot} := by
  show (Circuit.sequence gates).count .cnot = {n_cnot}
  rw [Circuit.count_sequence]
  decide

theorem count_x : circuit.count .x = {n_x} := by
  show (Circuit.sequence gates).count .x = {n_x}
  rw [Circuit.count_sequence]
  decide

theorem size_circuit : circuit.size = {total} := by
  show (Circuit.sequence gates).size = {total}
  rw [Circuit.size_sequence]
  decide

theorem gate_count_split :
    circuit.count .toffoli + circuit.count .cnot + circuit.count .x = {total} := by
  rw [count_toffoli, count_cnot, count_x]

-- The qubit count is the type: the circuit lives in `Circuit nW` with
-- `nW = {nwires}`.  We do not restate it as a `support.card` computation,
-- because `Finset` union/dedup is expensive to run inside the kernel and the
-- number would add nothing to the type.

/-- Under the 4-T AND gadget, the circuit's T-count is 4 per Toffoli. -/
def tCount : Nat := 4 * circuit.count .toffoli

theorem tCount_eq : tCount = {4 * n_toff} := by
  show 4 * circuit.count .toffoli = {4 * n_toff}
  rw [count_toffoli]

end AESCircuit
"""
    open(path, "w").write(lean)
    return n_toff, n_cnot, n_x, total



def main():
    prog, outs, nwires = parse(SRC)
    ok, bad = selfcheck(prog, outs, nwires)
    if bad:
        raise SystemExit("self-check FAILED on %d/256 inputs, e.g. %s"
                         % (len(bad), [hex(b) for b in bad[:8]]))
    print("self-check: %d/256 inputs match the AES spec" % ok)
    n_and, n_xor, n_xnor, nw = emit(prog, outs, nwires, DST)
    print(f"wrote {DST}")
    print(f"  AND={n_and}  XOR={n_xor}  XNOR={n_xnor}  gates={len(prog)}  wires={nw}")
    print(f"  T-count = 4*{n_and} = {4 * n_and}")
    cpath = os.path.join(HERE, os.pardir, "lean", "SBoxCircuit.lean")
    nt, nc, nx, tot = emit_circuit(prog, outs, nwires, cpath)
    print(f"wrote {cpath}")
    print(f"  TOFF={nt}  CNOT={nc}  X={nx}  gates={tot}  qubits={nwires}")


if __name__ == "__main__":
    main()

